Guaranteed Slater Conditions for the Numerical Conformal Bootstrap: Fixing Instabilities in SDPB, Navigator Methods, and Skydiving

The semidefinite programs (SDPs) of the numerical conformal bootstrap, and of S-matrix and quantum-mechanics bootstraps, are solved with primal-dual interior-point methods whose convergence guarantees rest on primal and dual Slater conditions: the existence of strictly feasible points on both sides of the duality. Many bootstrap SDPs violate these. The consequences range from slow convergence to inconclusive verdicts and the breakdown of the Skydive algorithm. We introduce "Slater tools", all acting within the PMP class accepted by SDPB. Diagnostics measure the Slater margins and, when a margin vanishes, extract the exposing certificate that identifies the degeneracy. Two independent cures follow. Transforms that provide rigorous bounds on the original SDP objective and that for the right parameter choices return the exact value. Facial reductions that use the exposing certificate to remove the degeneracies themselves. We reproduce, explain and resolve all known types of failures in a mixed-correlator 3d Ising setup. We show that the $X$-Slater condition (SDPB's primal) fails at every disallowed point in feasibility mode, holds in every navigator problem we tested, and can be guaranteed by one additional condition on the navigator function. We show that the folklore "instability remedy" of a twist gap works by removing degeneracies at the endpoints of the positivity conditions. These often stem from a mistake in factoring out the block prefactor but can also arise legitimately in channels that mix equal and unequal operator pairs. Finally we classify and remove all degeneracies of the published current-scalar bootstrap, among them one at $x=\infty$, thus incurable by any gap assumption, caused by unequal polynomial degrees within one matrix block.

==> anc/literature_threshold_termination.md <==
# Threshold vs. jump termination in SDPB feasibility runs: a literature survey

Part I compiled 2026-10-19; Part II (census of every SDPB-citing paper) added 2026-10-28 at the end of this file. (Read-only survey; sources = arXiv full texts converted with
pdftotext, public code repositories, and the `davidsd/sdpb` repository at tagged
commits). Scope: which published bootstrap works (conformal + S-matrix) state SDPB
termination settings, and whether they relied on **threshold** termination
(`findPrimalFeasible`/`findDualFeasible` = error below `primalErrorThreshold`/
`dualErrorThreshold`), on **jump** termination (`detectPrimalFeasibleJump`/
`detectDualFeasibleJump` = full Newton step of length 1), on **both** (race of all
four), or did not say.

Classification key used below

| Label | Meaning |
|---|---|
| **T** threshold-only | `findPrimalFeasible` and/or `findDualFeasible` on; jump flags off or left at default (default = off, see §1) |
| **R** race (thresholds + jumps) | all four flags on; whichever fires first terminates |
| **J** jump-only | `detectPrimal/DualFeasibleJump` on; `findPrimal/DualFeasible` off (typically with thresholds pushed to 1e-200) |
| **H** hybrid | threshold on one side, jump on the other |
| **O** optimization mode | all four off (bound/OPE maximisation; termination by duality gap) – not a feasibility verdict |
| **N** not stated | SDPB used but termination flags not given in the paper (nor in a cited parameter source) |
| (ref) | classification inherited from an explicitly cited parameter table of another paper |

---

## 1. SDPB defaults per version (from the repository at tagged commits)

All four termination flags are **off by default in every released version**; no
release ever changed this. Thresholds default to 1e-30.

| Version / tag | Source file inspected | `findPrimalFeasible` | `findDualFeasible` | `detectPrimalFeasibleJump` | `detectDualFeasibleJump` | `primalErrorThreshold` | `dualErrorThreshold` | `dualityGapThreshold` |
|---|---|---|---|---|---|---|---|---|
| 1.0 (tag `v1.0`) | `src/main.cpp` ll.140-175 | `bool_switch ... default_value(false)` | false | false | false | 1e-30 | 1e-30 | 1e-30 |
| 2.0.0 | `src/sdpb/main.cxx` ll.84-136 | false | false | false | false | 1e-30 | 1e-30 | 1e-30 |
| 2.7.0 | `src/sdp_solve/Solver_Parameters/Solver_Parameters.cxx` ll.25-76 | false | false | false | false | 1e-30 | 1e-30 | 1e-30 |
| 3.0.0 | same file ll.27-90 | false | false | false | false | 1e-30 | 1e-30 | 1e-30 |
| 3.1.0 | same file ll.28-91 | false | false | false | false | 1e-30 | 1e-30 | 1e-30 |
| master (2026-10) | same file | false | false | false | false | 1e-30 | 1e-30 | 1e-30 |

Help-text (identical 1.0 -> master):
- `findPrimalFeasible`: "Terminate once a primal feasible solution is found."
- `detectPrimalFeasibleJump`: "Terminate if a primal-step of 1 is taken. This often indicates that a primal feasible solution would be found if the precision were high enough. Try increasing either primalErrorThreshold or precision and run from the latest checkpoint."

`docs/Usage.md` (2.0.0 -> 3.1.0) does **not** list these options; it defers to `sdpb --help`. The 1.0 manual (`docs/SDPB-Manual.tex`, = paper §3) prints an example run with all four `= false` and the text:

> "When using SDPB to determine primal or dual feasibility, one can specify the options --findPrimalFeasible or --findDualFeasible. This will cause the solver to terminate immediately once the primal or dual errors are sufficiently small. This often occurs immediately after the primal or dual step lengths become equal to 1. ... Sometimes a step length of 1 does not result in sufficiently small primal/dual errors. This is indicative of numerical instabilities and usually means precision should be increased. The options --detectPrimalFeasibleJump and --detectPrimalFeasibleJump [sic] cause SDPB to terminate if a step length of 1 occurs without resulting in primal/dual feasibility."

Consequence for the survey: a paper that says "default values for the other parameters" after switching on `--findPrimalFeasible --findDualFeasible` is running **threshold-only**.

Two code facts relevant to threshold reliability:
- SDPB 2.0 paper (Landry & Simmons-Duffin, arXiv:1909.09745 §3.1): SDPB 1.0 implemented `primalError = max|P_ij|`, **omitting the |p_i| = |b - B^T x| part**; fixed in 2.0. "For the case where there is only a primal solution, we have found that if max|P_i| has converged, then max|p_i| will eventually converge. Usually it converges earlier, but sometimes, especially if starting from a previous checkpoint, it can converge later." So every SDPB-1.x threshold-based "found primal feasible solution" verdict (2015-2019) was issued on an incomplete primal error.
- autoboot (Go & Tachikawa, arXiv:1903.10522, fn. 4) ties their observation "a primal feasible solution is quickly found, and then a dual feasible solution is found later" (under hot-starting) to that bug: "Walter Landry pointed out that our observation here seems to be related to the bug in sdpb, where the primal error was not correctly evaluated. This bug is corrected in the sdpb version 2 in the elemental branch, released in early March 2019."

Wrapper-code defaults (what users get if they do not set flags themselves):

| Package | File / line | Termination flags passed | Class |
|---|---|---|---|
| SDPB `mathematica/SDPB.m` (1.0, 2.0, master) | – | no solver flags (writes input only) | – |
| `davidsd/sdpb-haskell` `src/SDPB/Params.hs` ll.87-97 | defaults mirror SDPB: all four `False`, thresholds 1e-30 | – |
| `davidsd/hyperion-bootstrap` | `SDPB/Output.hs` ll.80-86: `isDualFeasible = terminateReason ∈ {DualFeasible, PrimalDualOptimal, DualFeasibleJumpDetected}`; `isPrimalFeasible = ∈ {PrimalFeasible, PrimalFeasibleJumpDetected}` | verdict logic treats threshold and jump terminations as equivalent; flags chosen per project |
| PyCFTBoot (`cbehan/pycftboot/bootstrap.py` l.1439, 1444, 1447) | hard-coded `"--findPrimalFeasible", "--findDualFeasible"` (+ user `self.options`); verdict `terminate_reason == "found primal feasible solution"` | **T** by default |
| cboot (`tohtsky/cboot/examples/*.py`) | `sdpbparams=["--findPrimalFeasible","--findDualFeasible","--noFinalCheckpoint"]` | **T** |
| simpleboot (`bootstrapcollaboration/simpleboot`) | `Packages/ClusterManager.m` l.361 `SDPB2$DefaultSDPBopt="--maxThreads=16 --findPrimalFeasible --findDualFeasible"`; `Packages/BootstrapHelper.m` l.959 `"SDPBopt" -> "--maxThreads=32 --findPrimalFeasible --findDualFeasible"`. Result parsers (`RemoteSDPB.m` ll.41-52, `ClusterManager.m` ll.125-128) recognise only `found dual feasible solution` / `found primal feasible solution` / `found primal-dual optimal solution` / `maxComplementarity exceeded`, else `"UNKNOWN"` – no `jump detected` string in any inspected file. Manual example (`Documentation/simpleboot_manual.m` l.464) instead passes `--primalErrorThreshold=1e-15 --dualErrorThreshold=1e-15 ... --detectPrimalFeasibleJump --detectDualFeasibleJump` with no `find*` flags | default **T**; manual example **J** |
| `ABAtanasov/IsingBootstrap/mixed_ising.py` ll.34-39 (code of arXiv:1807.05702) | `["--findPrimalFeasible","--maxRuntime=150000","--findDualFeasible","--noFinalCheckpoint","--dualErrorThreshold","1e-10","--primalErrorThreshold","1e-120"]` | **T** (asymmetric thresholds) |
| autoboot (`selpoG/autoboot`) | no SDPB invocation in repo; paper text gives recommendation (see below) | **H** (paper) |

---

## 2. Summary table

| # | arXiv | Authors (year) | Where stated | Flags / values (verbatim where short) | Class |
|---|---|---|---|---|---|
| 1 | 1502.02033 | Simmons-Duffin (2015), SDPB paper | Table 1 (§4) | `findPrimalFeasible True / findDualFeasible True / detectPrimalFeasibleJump True / detectDualFeasibleJump True`; thresholds 1e-30 .. 1e-75 by Λ; §3.4: "we use ... --findDualFeasible ... we additionally include the option --findPrimalFeasible" | **R** |
| 2 | 1504.07997 | Kos, Poland, Simmons-Duffin, Vichi (2015) O(N) archipelago | Table (App.) | all four `True`; thresholds 1e-30/1e-30/1e-40/1e-70 | **R** |
| 3 | 1508.00012 | Iliesiu, Kos, Poland, Pufu, Simmons-Duffin, Yacoby (2015) 3D fermions | Table (App.) | all four `True`; `primalErrorThreshold 1e-25 / 1e-100`, `dualErrorThreshold 1e-25 / 1e-40` | **R** |
| 4 | 1507.04424 | Chester, Giombi, Iliesiu, Klebanov, Pufu, Yacoby (2015) | text | "we used the parameters specified in the first column of Table 1 in the SDPB manual [47]" | **R** (ref) |
| 5 | 1603.04436 | Kos, Poland, Simmons-Duffin, Vichi (2016) precision islands | App. A | "Our choices and parameters for solving the semidefinite program are identical to those quoted in [9]" ([9] = 1504.07997) | **R** (ref) |
| 6 | 1602.07982 | Simmons-Duffin, TASI lectures (2016) | fn. qq | "We use the SDPB parameters listed in the appendix of [61]" ([61] = 1502.02033) | **R** (ref) |
| 7 | 1705.04278 | Dymarsky, Penedones, Trevisani, Vichi (2017) | Table (App.) | all four `True`; thresholds 1e-30/1e-30/1e-40/1e-70 | **R** |
| 8 | 1911.05747 | Reehorst, Trevisani, Vichi (2019) mixed scalar-current | §2 end | "All semi-definite problems have been solved using SDPB [9] with parameters as in [32]" ([32] = 1705.04278). **No own parameter table.** | **R** (ref) |
| 9 | 1904.09801 | de la Fuente (2019) 2D Ising mixed | App. A | scaling-dimension runs: all four `True`, `primalErrorThreshold 1e-75`, `dualErrorThreshold 1e-30`; OPE runs: flags not listed | **R** |
| 10 | 2006.01847 | Gimenez-Grau, Liendo (2020) | App. B (B.9) | "We instruct sdpb to stop as soon as a primal or dual feasible solutions is found: findPrimalFeasible = findDualFeasible = true, detectPrimalFeasibleJump = detectDualFeasibleJump = true. In practice, we observed that the algorithm always stopped after a primal or dual jump." | **R** (explicitly discusses) |
| 11 | 1907.05147 | Chester, Weizmann lectures (2019) | eq. (5.16) and text | sample list all four `= 1`, thresholds 1e-10/1e-5; "to rule out points as fast as possible, we should set the parameters findPrimalFeasible, findDualFeasible, detectPrimalFeasibleJump, and detectDualFeasibleJump all to true"; for OPE optimisation "all ... set to 0" | **R** (pedagogical recommendation) |
| 12 | 2511.00386 | Nakayama, Onagi (2025/26) | App. | `--primalErrorThreshold=1e-60 --dualErrorThreshold=1e-10 ... --findPrimalFeasible --findDualFeasible --detectPrimalFeasibleJump --detectDualFeasibleJump`; "in addition to --detectPrimal(Dual)FeasibleJump, we added --findPrimal(Dual)Feasible and also disabled the hot-start feature. It would be more appropriate (and sometimes faster) if we did not use --findPrimal(Dual)Feasible, but ... our mixed correlator conformal bootstrap did not work in certain regions without these options." (main text: "a dual jump does not occur in the region where this happens") | **R** (explicitly discusses; thresholds needed where jumps fail) |
| 13 | 2506.17382 | Meineri, Radhakrishnan (2025) points and lines | Table (App.) | "Gap problems": all four `true`, thresholds 1e-30; "OPE problems": all four `false`; §: "for hann_gap below 0.2, we observe numerical instabilities that prevent the solver from detecting a dual/primal feasible jump" | **R** |
| 14 | 2012.08533 | Reehorst, Refinetti, Vichi (2020) traceless symmetric O(N) | Table 2 | feasibility column: `findDualFeasible True, findPrimalFeasible True, detectDualFeasibleJump True` (`detectPrimalFeasibleJump` not listed -> default False); thresholds 1e-60; OPE column all False | **R** (3 of 4; thresholds + dual jump) |
| 15 | 1708.05718 | Dymarsky, Kos, Kravchuk, Poland, Simmons-Duffin (2017) 3d stress tensor | Table + text after it | table (bound computations): all four `False`, thresholds 1e-30; "The exclusion plot in figure 8 requires testing only feasibility so we set findPrimalFeasible and findDualFeasible to True." Jump flags remain False. | **T** |
| 16 | 1801.07127 | Stergiou (2018) hypercubic/hypertetrahedral | §2 + fn. 4 | "For SDPB we use the options --findPrimalFeasible and --findDualFeasible, and we set precision = 660, dualErrorThreshold = 1e-20 and default values for other parameters"; fn.4: "if SDPB finds a primal feasible solution then the assumed operator spectrum is allowed, while if it finds a dual feasible solution then the assumed operator spectrum is excluded." | **T** |
| 17 | 1810.10015 | Kousvos, Stergiou (2018) cubic mixed correlators | §3 | "--findPrimalFeasible and --findDualFeasible, ... --precision=660, --dualErrorThreshold=1e-20, and default values for other parameters" | **T** |
| 18 | 1904.00017 | Stergiou (2019) MN and tetragonal | §6 | "--findPrimalFeasible and --findDualFeasible ... precision = 660, dualErrorThreshold = 1e-20 and default values for other parameters" | **T** |
| 19 | 2004.14978 | Dowens, Hooley (2020) multi-fixed-point | §3 | "We run SDPB with precision=1024, findPrimalFeasible=true, findDualFeasible=true, primalErrorThreshold=1e-30, and dualErrorThreshold=1e-15, leaving all other solver settings at their default values. Usually one of two things happens: either a primal feasible solution is returned relatively quickly, in which case we say that the point is 'allowed'; or a dual feasible solution is eventually found, in which case we say that it is disallowed." | **T** |
| 20 | 1807.05702 | Atanasov, Hillman, Poland (2018) minimal 3D SCFT | App. B + public code [28] | paper: "primal error threshold of 1e-120 and a dual error threshold of 1e-10, together with a precision of 600"; code `IsingBootstrap/mixed_ising.py`: `--findPrimalFeasible ... --findDualFeasible ... --dualErrorThreshold 1e-10 --primalErrorThreshold 1e-120`, no jump flags | **T** (flags from code; asymmetric thresholds) |
| 21 | 1602.02810 | Behan (2016) PyCFTBoot | §4 + code | "The only non-default parameters of SDPB are --precision=660 --dualErrorThreshold=1e-15. Allowed CFTs return found primal feasible solution well before this." Wrapper hard-codes `--findPrimalFeasible --findDualFeasible`. | **T** |
| 22 | 2412.01608 | Bartlett-Tisdall, Herzog, Schaub (2024/25) U(1) atlas | App. B.2 | table: `primalErrorThreshold 1e-30`, `dualErrorThreshold 1e-20` (flags not listed); text: "Despite some effort, we were never able to see dual jumps in the progress of SDPB, only primal jumps. As a result, for the exclusion plots, an allowed point is one for which we observe a primal jump but a disallowed point corresponds to creeping behavior where both the dual and primal errors gradually creep down. To distinguish these behaviors, we set the dualErrorThreshold higher than the primalErrorThreshold but still well below the values of primal error where the jumps were observed." §4: "perhaps the failure to see dual-jumps in our system ... introduces a small amount of slop into our bounds." | **T/H** (exclusion verdicts are threshold-based on the dual side; flag names not printed) |
| 23 | 1903.10522 | Go, Tachikawa (2019) autoboot | §4.3 bullet 1 + fn. 4 | "finding a primal feasible solution should not be taken as a substitute for never finding a dual feasible solution. Instead, we need to turn on options -findDualFeasible and -detectPrimalFeasibleJump and turn off -findPrimalFeasible." | **H** (dual threshold + primal jump); explicit discussion |
| 24 | 1912.03324 | Chester, Landry, Liu, Poland, Simmons-Duffin, Su, Vichi (2019) O(2) | §3.6 + Table 5 | Table 5: `primalErrorThreshold 1e-200, dualErrorThreshold 1e-200, findPrimalFeasible false, findDualFeasible false, detectPrimalFeasibleJump true, detectDualFeasibleJump true`. §3.6: "We have found that it is important to disallow SDPB from terminating for other reasons. For example, over the course of the cutting surface algorithm, the primal error can get quite small, and often goes below reasonable values of primalErrorThreshold. However, in practice only primal/dual jumps are good reasons to terminate. Thus, we recommend turning off the options --findPrimalFeasible and --findDualFeasible, and setting primalErrorThreshold and dualErrorThreshold extremely small (e.g. 1e-200)." Also: "The observation that we can stop after a primal jump was made in [82]. As far as we are aware, it has not been rigorously established." and dual jumps absent without a twist gap δτ = 1e-6. | **J** (explicit discussion) |
| 25 | 2011.14647 | Chester et al. (2020) O(3) | Table 4 | `primalErrorThreshold 1e-200, dualErrorThreshold 1e-200` (flags not printed); methods "introduced in [5]" (= O(2) paper) | **J** (implied; flags not printed) |
| 26 | 2112.02106 | Albayrak, Erramilli, Li, Poland, Xin (2021) Nf=4 QED3 | Table (App.) | `primalErrorThreshold 1e-200, dualErrorThreshold 1e-200, findPrimalFeasible false, findDualFeasible false, detectPrimalFeasibleJump true, detectDualFeasibleJump true` | **J** |
| 27 | 2507.06283 | Chester, Piazza, Reehorst (2025) simplest DQCP | Table V | Feasibility column: thresholds 1e-60, `detectPrimalFeasibleJump true, detectDualFeasibleJump true, findPrimalFeasible false, findDualFeasible false`; Navigator column all false | **J** |
| 28 | 2608.06497 | Ghosh, Zheng (2026) product analytic functionals | App. + table | "Every trial point is solved in jump finding mode. We disable findPrimalFeasible and findDualFeasible, while enabling detectPrimalFeasibleJump and detectDualFeasibleJump. A primal feasible jump classifies the trial gap as allowed, while a dual feasible jump classifies it as excluded. ... The primal and dual error thresholds are fixed at 1e-200 to avoid premature classification near the boundary." | **J** (explicit discussion) |
| 29 | 2411.15300 | Chang, Dommes, Erramilli, Homrich, Kravchuk, Liu, Mitchell, Poland, Simmons-Duffin (2024) Ising stress tensor | §3 text; App. E | no flag table; "We found to our frustration that SDPB never terminated with dual feasible jump detected ... Dual jumps are essential for efficient checkpointing [43], and consequently for efficient use of the OPE cutting surface algorithm [32]." | **N** (jump-oriented workflow; flags not stated) |
| 30 | 2201.02206 | Atanasov, Hillman, Poland, Rong, Su (2022) super-Ising precision | Tables 2-4 | thresholds 1e-30 (Λ=35-51), 1e-200 (Λ=59); flags not printed | **N** |
| 31 | 2210.02492 | Erramilli, Iliesiu, Kravchuk, Liu, Poland, Simmons-Duffin (2022) GNY archipelago | – | no SDPB parameter table found in text (software list only) | **N** |
| 32 | 1612.08471 | Simmons-Duffin (2016) lightcone / 3d Ising spectrum | Table | all four `False`, thresholds 1e-75 (OPE/gap extremisation) | **O** |
| 33 | 1711.07343 | Agmon, Chester, Pufu (2017) M-theory | text | "same parameters as in [38]" ([38] = 1612.08471) | **O** (ref) |
| 34 | 2104.09518 | Reehorst, Rychkov, Simmons-Duffin, Sirois, Su, van Rees (2021) navigator | Table 1 (C.2), tables | centering runs `--primalErrorThreshold=0 --dualErrorThreshold=0`; optimisation tables list thresholds only | **O** |
| 35 | 2111.12093 | Reehorst (2021) irrelevant operators | Table 7 | thresholds 1e-30; flags not printed (navigator optimisation) | **O** |
| 36 | 2405.19411 | Reehorst, Rychkov, Sirois, van Rees (2024) frustrated magnets | Table (App.) | thresholds 1e-15; navigator/skydive parameters; flags not printed | **O** |
| 37 | 2307.13046 | Liu, Simmons-Duffin, Su, van Rees (2023) skydiving | – | no flag mentions | **O** |
| 38 | 2111.07989 | Chester, Dempsey, Pufu (2021) N=4 SYM | Table 1 | "SDPB with a precision of 256 bits, and all other parameters set to their default values" (thresholds 1e-30) -> all four off | **O** (defaults) |
| 39 | 1705.03484 | Iliesiu, Kos, Poland, Pufu, Simmons-Duffin (2017) fermions w/ global symm. | Table 4 | thresholds 1e-35, `dualityGapThreshold 1e-10`; "Only SDPB parameters that affect the numerics ... are included" – the four flags omitted | **N** |
| 40 | 1912.11748 | Nakayama (2019) exclusion inside/at border | Table | thresholds 1e-100; flags not printed | **N** |
| 41 | 1909.09745 | Landry, Simmons-Duffin (2019) SDPB 2.0 | §3.1 | no run settings; documents the SDPB-1.0 `primalError` bug (see §1) | – (discussion) |
| 42 | 2311.15844 | Rychkov, Su (2023) review | – | discusses hot-starting; no termination-flag discussion found | **N** |
| 43 | 1805.04405 | Poland, Rychkov, Vichi (2018) review | – | none | **N** |

Works checked that use SDPB (or say so) but give **no termination settings** (class **N**):
1406.4858 (KPS 2014; SDPA-GMP era, no SDPB), 1503.02081, 1601.03476 (Chester-Pufu QED3), 1602.07295 (Nakayama-Ohtsuki), 1601.06851, 1705.02744 (Nakayama), 1612.01536 (Lemos-Liendo-Meneghelli-Mitev), 1610.05371, 1612.02363 (Beem-Rastelli-van Rees), 1507.05637, 1711.00016 (Cornagliotto-Lemos-Liendo), 1510.03866, 1702.00404 (Li-Meltzer-Stergiou), 1509.06368 (Poland-Stergiou), 1712.00985 and 1807.04434 (Rong-Su), 1910.08578, 1911.00522 (Kousvos-Stergiou II), 2005.01721 (Li-Poland), 1812.09281 (Li), 1810.07199 (Behan LRI), 2009.03336, 1907.13222 (M-theory archipelago), 2005.04250 and 2107.14637 (He-Rong-Su), 1710.00654, 2604.24839 (Erramilli).
S-matrix bootstrap users of SDPB – all optimisation-mode and all silent on settings: 1708.06765 ("Details of the computations like parameter settings are available from the authors upon request"), 1905.06905 (same wording), 1810.12849, 1906.08098, 1909.06495, 2008.02770, 2107.10286 (gives ansatz/grid parameters only), 1912.08940, 2006.12213, 2103.11484.

Counts (papers/lecture notes with a determinable class, excluding code packages):
- **R** race of all four: 14 (items 1-14; 4 of them by reference; item 14 is 3-of-4)
- **T** threshold-only: 8 (items 15-22; item 22 dual-side threshold with flags unprinted)
- **H** hybrid: 1 (autoboot) (+ item 22 could be read as H)
- **J** jump-only: 5 (items 24-28; item 25 implied)
- **O** optimisation mode / all off: 7 (items 32-38)
- **N** not stated: 6 in the main table (items 29-31, 39, 40, 42-43) + ~37 further papers listed above
- Total works inspected: 80+ (59 + 30 + 10 PDFs downloaded, minus mis-IDs), plus 7 code bases.

---

## 3. Per-work evidence (details and quotes)

### 3.1 Race of all four (R)

**1502.02033, Simmons-Duffin, SDPB paper.** §3.4: "To determine dual feasibility, we use a vanishing objective function b = 0 and run SDPB with the option --findDualFeasible. This terminates the solver if (y, Y) are found satisfying their constraints to sufficient precision (i.e. if dualError < dualErrorThreshold). In practice, if SDPB finds a primal feasible solution (x, X) after some number of iterations, then it will never eventually find a dual feasible one. Thus, we additionally include the option --findPrimalFeasible, which terminates the solver whenever primalError < primalErrorThreshold. The termination status of SDPB then determines whether a point is allowed or not: found dual feasible solution ⇒ disallowed, found primal feasible solution ⇒ allowed." Table 1 (Λ = 19/27/35/43): findPrimalFeasible/findDualFeasible/detectPrimalFeasibleJump/detectDualFeasibleJump all True; dualityGapThreshold 1e-30/1e-30/1e-30/1e-75; primalErrorThreshold 1e-30/1e-30/1e-40/1e-75; dualErrorThreshold same. Note the paper's own verdict rule is phrased purely in terms of the threshold messages, with jumps added as accelerators.

**1504.07997 (O(N) archipelago), 1705.04278 (Dymarsky-Penedones-Trevisani-Vichi), 1508.00012 (3D fermions):** appendix tables copy the SDPB-paper layout; all four True. 1508.00012 Λ=23 column: primalErrorThreshold 1e-100 vs dualErrorThreshold 1e-40 (asymmetric).

**1911.05747 (Reehorst-Trevisani-Vichi, mixed scalar-current).** Checked carefully: there is **no SDPB parameter table** in the paper. The only statement is at the end of §2: "All semi-definite problems have been solved using SDPB [9] with parameters as in [32]." [32] = Dymarsky, Penedones, Trevisani, Vichi 1705.04278, whose table has all four flags True (thresholds 1e-30/1e-30/1e-40/1e-70 for Λ = 11/15/19/23). So by reference the 2019 runs raced thresholds against jumps, with thresholds 1e-30 at Λ = 13 and 1e-40 at Λ = 19.

**1603.04436 (precision islands):** App. A: parameters "identical to those quoted in [9]" = 1504.07997 ⇒ R by reference. **1507.04424:** "first column of Table 1 in the SDPB manual" ⇒ R (Λ=19 column: thresholds 1e-30). **1602.07982 (TASI):** "SDPB parameters listed in the appendix of [61]" = SDPB paper ⇒ R.

**2006.01847 (Gimenez-Grau-Liendo):** eq. (B.9) sets all four true and reports "In practice, we observed that the algorithm always stopped after a primal or dual jump" – i.e. they ran the race and observed the jump side winning.

**1904.09801 (de la Fuente):** scaling-dimension table all four True with primalErrorThreshold 1e-75 but dualErrorThreshold 1e-30 (loose dual threshold ⇒ exclusion verdicts can come from the threshold side).

**1907.05147 (Chester lectures):** sample parameter block (5.16) with all four = 1 and thresholds primal 1e-10 / dual 1e-5; text: "In practice, if SDPB cannot find a solution, then it will keep increasing the step size until a primal feasible jump occurs and the program terminates. So to rule out points as fast as possible, we should set the parameters findPrimalFeasible, findDualFeasible, detectPrimalFeasibleJump, and detectDualFeasibleJump all to true."

**2511.00386 (Nakayama-Onagi):** the clearest recent statement that thresholds were *needed*: all four on with dualErrorThreshold 1e-10 (!) and primalErrorThreshold 1e-60; "It would be more appropriate (and sometimes faster) if we did not use --findPrimal(Dual)Feasible, but for reasons mentioned in the main text, our mixed correlator conformal bootstrap did not work in certain regions without these options." Main text: in a region where the mixed-correlator components of the functional are numerically suppressed to zero "It has also been noted that a dual jump does not occur in the region where this happens." (A degenerate-functional regime where only threshold termination fires.)

**2506.17382 (Meineri-Radhakrishnan):** gap problems all four true (thresholds 1e-30); they report a regime (h_gap^ann < 0.2) where "numerical instabilities ... prevent the solver from detecting a dual/primal feasible jump."

**2012.08533 (Reehorst-Refinetti-Vichi):** Table 2 feasibility column lists findDualFeasible True, findPrimalFeasible True, detectDualFeasibleJump True (detectPrimalFeasibleJump absent ⇒ default False), thresholds 1e-60; OPE column all False.

### 3.2 Threshold-only (T)

**1708.05718 (3d stress-tensor bootstrap):** the appendix table (bound computations) has all four False with thresholds 1e-30, and the text immediately after: "The exclusion plot in figure 8 requires testing only feasibility so we set findPrimalFeasible and findDualFeasible to True." Jump flags were not switched on ⇒ exclusion plot verdicts came from thresholds 1e-30 only.

**Stergiou group (1801.07127, 1810.10015, 1904.00017):** identical wording across three papers: "--findPrimalFeasible and --findDualFeasible ... dualErrorThreshold = 1e-20 and default values for other parameters" (primalErrorThreshold default 1e-30; jump flags default off). Footnote (1801.07127 fn.4): "With these options if SDPB finds a primal feasible solution then the assumed operator spectrum is allowed, while if it finds a dual feasible solution then the assumed operator spectrum is excluded." PyCFTBoot front-end.

**2004.14978 (Dowens-Hooley):** explicit `findPrimalFeasible=true, findDualFeasible=true, primalErrorThreshold=1e-30, dualErrorThreshold=1e-15`, "leaving all other solver settings at their default values"; verdict rule = which message appears first. Modified PyCFTBoot front-end.

**1807.05702 (Atanasov-Hillman-Poland):** App. B gives only thresholds ("primal error threshold of 1e-120 and a dual error threshold of 1e-10 ... precision of 600"; for the spectrum-extraction plots 1e-30 both). The cited code (github.com/ABAtanasov/IsingBootstrap, `mixed_ising.py`) shows the actual command line: `--findPrimalFeasible --findDualFeasible --dualErrorThreshold 1e-10 --primalErrorThreshold 1e-120`, no jump flags. The extreme asymmetry means "allowed" verdicts required primal error < 1e-120 (effectively a jump) while "excluded" verdicts fired at dual error < 1e-10.

**1602.02810 (PyCFTBoot paper):** "The only non-default parameters of SDPB are --precision=660 --dualErrorThreshold=1e-15. Allowed CFTs return found primal feasible solution well before this." The wrapper always passes `--findPrimalFeasible --findDualFeasible` (bootstrap.py l.1439ff) and its `iterate()` returns `terminate_reason == "found primal feasible solution"`, so a jump termination would be read as *not allowed* unless the user adds the flag and the string check (the examples do not).

**2412.01608 (U(1) atlas):** dual-side verdicts are threshold-based by construction ("we set the dualErrorThreshold higher than the primalErrorThreshold but still well below the values of primal error where the jumps were observed"; table: dualErrorThreshold 1e-20, primalErrorThreshold 1e-30). The paper itself flags this as a possible source of "slop" in its bounds. Flag names are not printed.

### 3.3 Hybrid (H)

**1903.10522 (autoboot):** With hot-starting, "often a primal feasible solution is quickly found, and then a dual feasible solution is found later. Therefore, finding a primal feasible solution should not be taken as a substitute for never finding a dual feasible solution. Instead, we need to turn on options -findDualFeasible and -detectPrimalFeasibleJump and turn off -findPrimalFeasible." (fn. 4 attributes the phenomenon to the SDPB-1.x primalError bug fixed in 2.0, March 2019.) This is a direct published instance of a threshold-based primal verdict being wrong.

### 3.4 Jump-only (J)

**1912.03324 (O(2), §3.6 "Primal/dual jumps")** – the canonical statement; see table row 24 for the quote. Also: "The existence of dual feasible jumps is sensitive to the precise bootstrap problem being solved. In our initial bootstrap implementation for correlators of φ, s, t, we did not observe any dual feasible jumps. ... SDPB would run for many iterations, with the dualError ... steadily decreasing but never jumping to zero. ... We alleviate this problem by imposing a small gap in twist ... δτ = 1e-6 is sufficient to restore dual feasible jumps." Table 5: thresholds 1e-200, find* false, detect* true.

**2011.14647 (O(3)):** Table 4 thresholds 1e-200 (flags not printed) and the paper applies "the technology introduced in [5]" (O(2)); classification J implied.

**2112.02106 (Nf=4 QED3):** table explicit: thresholds 1e-200, find* false, detect* true.

**2507.06283 (Chester-Piazza-Reehorst):** Table V feasibility column: detect* true, find* false (thresholds 1e-60).

**2608.06497 (Ghosh-Zheng):** explicit: "Every trial point is solved in jump finding mode ... The primal and dual error thresholds are fixed at 1e-200 to avoid premature classification near the boundary."

**2411.15300 (Ising stress tensor):** no flag table, but the workflow is jump-based and the paper documents a degenerate case in which "SDPB never terminated with dual feasible jump detected" because linearly dependent three-point structures made "a degenerate matrix at some Δ (including Δ = ∞), so the solver could never find a solution where all matrices are strictly positive definite, a prerequisite for a dual feasible jump" – a published example of a Slater-type failure killing jump detection.

### 3.5 Works discussing the threshold-vs-jump choice explicitly
- 1502.02033 §3.4 and the 1.0 manual (definition of both mechanisms; verdict rule in terms of thresholds; jumps as "indicative of numerical instabilities" when they do not yield small errors).
- 1903.10522 §4.3 (primal threshold verdict unreliable under hot-start; switch primal side to jump).
- 1909.09745 §3.1 (primalError was mis-evaluated in 1.x; |p_i| part "can converge later" under hot-start).
- 1912.03324 §3.6 (recommend jump-only; primal-jump ⇒ no functional "has not been rigorously established"; dual jumps may never occur without a twist gap).
- 1907.05147 §5 (recommend all four true for feasibility, all four false for optimisation).
- 2006.01847 App. B (race run; jumps always won).
- 2412.01608 App. B (no dual jumps ever seen; threshold ordering used as the verdict; acknowledged "slop").
- 2511.00386 App. (jump-only "more appropriate", but thresholds needed where dual jumps do not occur).
- 2506.17382 §5 (instability regime with no jumps).
- 2411.15300 §3 (degenerate matrices at some Δ ⇒ no dual jump possible).
- 2608.06497 App. (jump-only with 1e-200 thresholds "to avoid premature classification near the boundary").
No PhD thesis discussing the choice was found via web search (Aike Liu's Caltech thesis 2024 contains the GNY/skydiving chapters; not checked in full text).

---

## 4. Method and caveats
- PDFs fetched from arxiv.org, converted with `pdftotext -layout`, grepped for the six option names and for "primal feasible", "dual feasible", "jump", "hot-start", "parameters"; hits read in context. Parameter tables rendered in two columns (e.g. 1904.09801, 2112.02106, 2507.06283) were cross-checked line by line.
- "Not stated" means the option names do not appear anywhere in the text and no parameter table or cited parameter source was found. It does not mean the authors used defaults.
- Several papers cite another paper's table; for those the class is marked "(ref)".
- Code defaults were read from the current `master` of each repository (PyCFTBoot, cboot, simpleboot, sdpb-haskell, hyperion-bootstrap, IsingBootstrap); historical versions may differ.


---

# Part II. Census of every paper citing SDPB (added 2026-10-28)

Method. INSPIRE lists 495 records citing the SDPB paper (1502.02033), 162 citing the SDPB 2.0 paper (1909.09745), 75 citing the navigator paper (2104.09518) and 26 citing the Skydive paper (2307.13046); after merging and dropping records without an arXiv identifier (theses, proceedings) this is 436 distinct arXiv papers. The LaTeX source of each was fetched from arXiv, every file was searched for the six termination options, for "feasible jump", "full step"/"step length", "primal/dual error/feasible", "hot start", "checkpoint", "numerical instability", "did not converge" and for "SDPB" itself, and every hit was read in context (+-6 lines, with the full source, appendix tables, ancillary notebooks and public code consulted where the hits were ambiguous). 73 of these papers were already classified in Part I and are not repeated here; the 363 others are listed below, grouped by field (field assigned by keywords in title and abstract; a few CFT papers landed in the other groups and are left where they fell).

Classes as in Part I, plus **X** = cites SDPB but does not use it (another solver, analytic work, review, or citation only).

Totals over the 363 newly inspected papers: R=7, T=10, J=5, H=4, O=113, N=62, X=162.


## Conformal bootstrap (224 papers: R=7, T=9, J=5, H=3, O=33, N=53, X=114)

| arXiv | Reference | Solver | Class | Where stated | Flags / values (verbatim) | Jump / convergence / instability remarks |
|---|---|---|---|---|---|---|
| 1502.07217 | Gliozzi (2015), Boundary and Interface CFTs from the Conformal Bootstrap | none (Gliozzi truncation method; SDPB only cited) | X | boundarybootstrapNoteAdded.tex:156 (citation list only) | – | – |
| 1503.00254 | Hobrecht (2015), Many-body critical Casimir interactions in colloidal suspensions | none (Monte Carlo; SDPB cited only for Ising exponents) | X | paper.tex:735 "Taken from Ref.~\cite{Simmons-Duffin15}" (table footnote) | – | – |
| 1503.02011 | Cosme (2015), Conformal symmetry of the critical 3D Ising model inside a sphere | none (Monte Carlo; SDPB cited for exponents) | X | Critical3DIsingSphere.tex:281, :345 (citations only) | – | – |
| 1504.01737 | Fitzpatrick (2015), Eikonalization of Conformal Blocks | none (analytic) | X | LargeLMellin_Submit.tex:149 (citation list only) | – | – |
| 1505.00963 | Rychkov (2015), The epsilon-expansion from conformal field theory | none (analytic) | X | WF4eps-v3.tex:272 (citation only) | – | – |
| 1505.03750 | Echeverri (2015), Deconstructing Conformal Blocks in 4D CFT | none (analytic blocks) | X | main.tex:213 (footnote citation only) | – | – |
| 1506.04659 | Alday (2015), Conformal Bootstrap With Slightly Broken Higher Spin Symmetry | none (analytic) | X | paper_Final_subm.tex:1121 (\lref bibliography entry only) | – | – |
| 1508.02547 | Codello (2015), Scaling and superscaling solutions from the functional RG | none (FRG; SDPB cited for exponents in table) | X | article.tex:625, :670 ("Bootstrap \cite{Simmons-Duffin:2015qma}" table row) | – | – |
| 1509.00008 | Paulos (2015), Conformal Invariance in the Long-Range Ising Model | none (analytic/perturbative) | X | LRI-v3.tex:314, :970 (citations only) | – | – |
| 1509.00428 | Costa (2016), Recursion Relations for Conformal Blocks | none (analytic blocks) | X | Paper_v2.tex:289 (citation list only) | – | – |
| 1509.04039 | Shimada (2016), Fractal dimensions of SAWs and Ising high-temperature graphs in 3D conformal bootstrap | simplex algorithm / JuliBootS-based code (not SDPB) | X | extracted PolymerSUSYN1_JSP.tex:572-573: "via the simplex algorithm \cite{El-Showk,El-Showk14,Paulos} or the semi-definite program \cite{Simmons-Duffin}. We use the standard simplex algorithm (Sec. 6 of \cite{El-Showk14}) with our particular implementation based on the code \cite{Paulos}." | – (bisection accuracy "$\delta(\Delta_T)$ less than $10^{-4}$", :586-587) | – |
| 1510.07044 | Li (2015), Non-Abelian Binding Energies from the Lightcone Bootstrap | none (analytic) | X | NonAbelianLightconeBootstrapV3.tex:185 (citation list only) | – | – |
| 1510.08486 | Rychkov (2015), Remarks on the Convergence Properties of the Conformal Block Expansion | none (analytic) | X | 3Dconvergence-v1.tex:162 (citation only) | – | – |
| 1510.09151 | Zambelli (2015), Momenta fields and the derivative expansion | none (FRG; SDPB cited for eta in table) | X | source.tex:234, :272 (table row "CB ... 0.036302(12)") | – | – |
| 1511.01497 | Iliesiu (2015), Fermion-Scalar Conformal Blocks | none (blocks only) | X | mixedCorrelators.tex:130 (citation list only) | – | – |
| 1511.03180 | Abdesselam (2015), Towards three-dimensional conformal probability | none; no SDPB mention in source (main.tex contains no \cite at all) | X | – | – | – |
| 1511.04065 | Lin (2015), N=4 superconformal bootstrap of the K3 CFT | semidefinite programming (SDPB cited as the SDP reference; solver not named explicitly) | N | K3draft.tex:627 "The search of positive functionals can be effectively implemented using semidefinite programming \cite{Poland:2011ey,Kos:2013tga,Kos:2014ab,Simmons-Duffin:2015qma}, and the optimal bound is obtained by minimizing $\widehat\Delta_{gap}$." | termination not stated; only truncation parameters (extracted K3draft.tex:700: "The default setting in this paper is $N = 30$, $s_{max} = 40$, and up to $d = 20$") | K3draft.tex:700: "There are subtle interplays between these parameters. For example, if we go up to $d$ derivative order, then we need $N$ to be larger than $d$; empirically we find that $N = d + 10$ gives a good approximation that is stable as $N$ is further increased." |
| 1511.07552 | Chester (2015), Bootstrapping O(N) Vector Models with Four Supercharges in 3<=d<=4 | SDPB | N | SusyOnFinal.tex:714 "rephrased as semi-definite programing problems as described in \cite{Poland:2011ey}, which we implemented using SDPB \cite{Simmons-Duffin:2015qma}" | not stated (no parameter list in source) | – |
| 1511.08025 | Li (2015), Conformal Collider Physics from the Lightcone Bootstrap | none (analytic) | X | LightconeColliderBoundsV2.tex:180 (citation list only) | – | – |
| 1511.08521 | Fisher (2015), Comments concerning the Ising model and two letters by N.H. March | none (comment; SDPB in reference list only) | X | main.tex:220 (\bibitem{S-D} only) | – | – |
| 1601.05000 | Rychkov (2016), EPFL Lectures on CFT in D>=3 | none (lectures) | X | CFT_LECTURES_Rychkov-revised.tex:2165 (citation only) | – | – |
| 1601.05325 | Echeverri (2016), Seed Conformal Blocks in 4D CFT | none (analytic blocks) | X | SeedBlocksV3_15.2.2016.tex:224 (citation only) | – | – |
| 1603.03771 | Hofman (2016), A Proof of the Conformal Collider Bounds | none (analytic) | X | ProofCollider_V2.tex:189, :749 (citations only) | – | – |
| 1603.04444 | Komargodski (2016), The Random-Bond Ising Model in 2.01 and 3 Dimensions | SDPB (OPE-coefficient maximization to extract Ising spectrum) | O | RandomBondIsing.tex:2087 "set up a semidefinite program (SDP) ... and then solve it using {\tt SDPB} \SimmonsDuffinQMA. The spectrum and OPE coefficients can be extracted from a combination of the primal and dual solutions of the SDP." ; "fixing $\Delta_\sigma,\Delta_\epsilon,$ and $\theta$ ... and then maximizing $C_{\e\e\e}$" | not stated ("More detail on this process will be reported elsewhere.", :2087) | RandomBondIsing.tex:2083 (spectrum, not solver, jumps): "some operator dimensions remain stable, while others jump around" |
| 1603.05551 | Costa (2016), Projectors and seed conformal blocks for traceless mixed-symmetry tensors | none (analytic blocks) | X | projectors.tex:172 (citation list only) | – | – |
| 1603.05552 | Costa (2016), Radial expansion for spinning conformal blocks | none (analytic blocks) | X | paper.tex:159 (citation list only) | – | – |
| 1605.04175 | Gliozzi (2016), Truncatable bootstrap equations in algebraic form and critical surface exponents | none (Gliozzi truncation method) | X | truncatable2.tex:110 (citation list only) | – | – |
| 1605.08087 | El-Showk (2016), Extremal bootstrapping: go with the flow | not SDPB (SDPB only in reference list; hits file shows paperV19.bbl:157 only) | X | paperV19.bbl:157 (\bibitem{Simmons-Duffin2015} only) | – | – |
| 1606.01988 | Nakayama (2016), Topologically twisted RG flow and its holographic dual | cboot (customized) on SDPB, extremal functional method | N | main.tex:172 footnote: "We have used the customized version of cboot \cite{cboot} based on SDPB \cite{Simmons-Duffin:2015qma}." | not stated (cboot front end passes the two threshold flags by default, but nothing is written in the paper) | – |
| 1606.02771 | Echeverri (2016), The Effective Bootstrap | CPLEX (LP, double precision); SDPB only cited | X | EB_V2.tex:1026 "Since the optimizer \texttt{CPLEX} that we use is limited to double precision, we can not achieve the high precision of refined bootstrap codes such as Juliboots \cite{Paulos:2014vya} or SDPB \cite{Simmons-Duffin:2015qma}." | – | (precision limitation of CPLEX, not SDPB; EB_V2.tex:1026 as quoted) |
| 1607.05551 | Yamaguchi (2016), The epsilon-expansion of the codimension two twist defect from CFT | none (analytic) | X | p.tex:53 (citation list only) | – | – |
| 1607.07077 | Li (2016), Bootstrapping Mixed Correlators in the Five Dimensional Critical O(N) Models | SDPB (blocks from JuliBootS) | N | mixed5DON_-_app.tex:380 "The problem to find the linear functions $\vec{\al}$ under truncated constraints can be solved with SDPB program \cite{Simmons-Duffin:2015qma}." | not stated; only $\Lambda=19,21,23,25$ and spin sets (:380 eq. (spins)) | mixed5DON_-_app.tex:493: "the violation of unitarity can not be observed unless the program is equipped with sufficient high precision." |
| 1608.06241 | Collier (2016), Modular Bootstrap Revisited | SDPB | N | gapdraft.tex:157 "Our numerical analysis is performed using the SDPB package \cite{Simmons-Duffin:2015qma}."; :706 "The numerical computations in this work are performed using the SDPB package" | not stated (derivative order $N$, $s_{max}$ only) | gapdraft.tex:157: "the bound $\Delta_{\rm mod}^{(N)}$ derived at a given derivative order $N$ stabilizes to within numerical precision once $s_{max}$ exceeds a certain value"; "When such a stabilization is unattainable due to the computational complexity, we will need to numerically extrapolate $\Delta_{\rm mod}^{(N)}$ to $N=\infty$"; :696 multipoint attempt "did not improve the numerical efficiency due to the need for a polynomial approximation of functions of the conformal weight in implementing the semi-definite programming with SDPB." |
| 1609.03007 | Pang (2016), phi^3 theory with F4 flavor symmetry in 6-2eps dimensions | SDPB | N | three_loop_renormalzation-final.tex:570 "We use ``SDPB'' \cite{Simmons-Duffin:2015qma} to implement numerical bootstrap." | not stated; "$\Lambda=19,21$ or $23$" and spin ranges only (:570) | – |
| 1610.05814 | Bae (2016), Bootstrapping Pure Quantum Gravity in AdS3 | SDPB | T (dual threshold; findDualFeasible not written explicitly) + O for the auxiliary maximization (opt1) | ECFT_final.tex:698 "we use the package {\tt SDPB}\cite{Simmons-Duffin:2015qma} with the option ${\tt dualErrorThreshold}=10^{-200}$. The solver terminates itself if a solution $(\a,\CB,\CC)$ satisfying its constraints (\ref{sdp1}) and (\ref{sdp2}) to sufficient precision set to $10^{-200}$ is found." | `dualErrorThreshold=10^{-200}`; derivative order $N=41$ | ECFT_final.tex:698: "If the {\tt SDPB} finds a feasible solution, there is no CFT ... On the other hand, if the {\tt SDPB} fails to find a feasible solution, the existence of a consistent CFT with the input CFT data becomes inconclusive."; :707 "For $m_0=0$, we do not find a feasible solution up to $k=70$."; :751 footnote: "we observed that the {\tt SDPB} finds a (dual) feasible solution to (\ref{opt1}) with positive value for ... (a.k.a. {\tt{dual objective}})." |
| 1612.02479 | Schomerus (2016), Harmony of Spinning Conformal Blocks | none (analytic) | X | – | – | – |
| 1612.08115 | Roumpedakis (2016), Leading Order Anomalous Dimensions at WF from CFT | none (analytic) | X | – | – | – |
| 1701.04830 | Liendo (2017), Revisiting the dilatation operator of the WF fixed point | none (analytic) | X | – | – | – |
| 1702.00423 | Collier (2017), Bootstrapping the Spectral Function | SDPB ("The numerical implementation of the above procedure is performed using the SDPB package", SpectralSubmission.tex:227; "performed using the SDPB package ... on the Odyssey cluster", :699) | O (minimization of bound coefficients; termination not stated) | §3 / App. "Details of the solution of the semidefinite problem" (SpectralSubmission.tex:859–864) | none stated; only truncations $N$, $s_{\rm max}$, $d_q$ discussed | "we must ensure that both $s_{\rm max}$ and $d_q$ are sufficiently large so that a bound exists and is stable against further increasing these parameters" (SpectralSubmission.tex:862) — truncation stability, not solver termination |
| 1702.03938 | Gliozzi (2017), Analytic structure of conformal blocks and generalized WF | none (analytic) | X | – | – | – |
| 1702.05101 | Cornagliotto (2017), Long Multiplet Bootstrap | SDPB ("using the SDPB solver of \cite{Simmons-Duffin:2015qma}", sections/3_4_results.tex:9) | N (central-charge bounds = optimization; dimension bounds = feasibility; settings not stated) | §3.4 "Numerical implementation" | none stated; $\Lambda=20$, $L_{max}$ only | – |
| 1702.08619 | Sleight (2017), Spinning Witten Diagrams | none (analytic) | X | – | – | – |
| 1703.05325 | Behan (2017), Scaling theory for the long-range to short-range crossover | none | X | – | – | – |
| 1703.08159 | Hogervorst (2017), Crossing Kernels for Boundary and Crosscap CFTs | none (analytic) | X | – | – | – |
| 1705.03453 | Li (2017), Conformal Bootstrap in the Regge Limit | none (analytic) | X | – | – | – |
| 1705.05392 | Chang (2017), Carving Out the End of the World (6d SCB) | SDPB ("We use the SDPB package\cite{Simmons-Duffin:2015qma} to perform the semidefinite programming procedure", 6d.tex:741) | O (min $C_T$/$C_J$; duality-gap termination) | App. "Details on numerics" (6d.tex:1751–1757) | `precision = 1024`, `initialMatrixScalePrimal = initialMatrixScaleDual = 1e20`, `dualityGapThreshold = 1e-10` (6d.tex:1753–1757) | "the required RAM for running SDPB exceeds the limitations of the machines we have at hand" (6d.tex:1763, footnote); "We find that this approach does not make our bounds stable against increasing $\ell_{max}$" (6d.tex:1763) — spin-truncation issue, not solver |
| 1705.05401 | Cuomo (2017), General Bootstrap Equations in 4D CFTs | none (analytic) | X | – | – | – |
| 1705.05865 | Cho (2017), Genus Two Modular Bootstrap | none (first-derivative critical surfaces; SDP only discussed as future work: "rather tricky to implement numerically through semidefinite programming", g2.tex:503) | X | – | – | – |
| 1706.04054 | Li (2017), Inverse Bootstrapping CFTs | none (SDPB only cited for 3d Ising precision, inv-bs-draft.tex:127) | X | – | – | – |
| 1706.07813 | Karateev (2017), Weight Shifting Operators and Conformal Blocks | none (analytic) | X | – | – | – |
| 1708.08815 | Bae (2017), Modular Constraints on CFTs with Currents | SDPB ("We utilize the semi-definite programming with the help of powerful numerical package {\tt SDPB}", modular_bootstrap_current_revised.tex:293–294; "We solve the SDP problems (\ref{SDP01}) ... using the {\tt SDPB} package", :1072) | N (gap bounds + degeneracy maximization; termination not stated) | §2, §4 | none stated; $N_{\rm max}=41$ default, up to 55/65 | "However the convergence of bound is not fast enough as the order of derivative $N_{\textrm{max}}$ is increased." / "To circumvent the above numerical difficulty, we employ an alternative strategy of adding low-lying discrete spectrum ... by hand." (modular_bootstrap_current_revised.tex:1922–1924) — convergence in $N_{\max}$, not solver termination |
| 1709.00008 | Qiao (2017), A tauberian theorem for the conformal bootstrap | none (analytic) | X | – | – | – |
| 1709.01533 | Dyer (2017), Constraints on Flavored 2d CFT Partition Functions | SDPB (multivariate problem "massage[d] ... into an appropriate form for use with SDPB", FlavoredPFDraftFinalV5.tex:520; App. "Multivariate Problems and SDPB", :1441) | N (bounds on lightest charged state; mode and termination not stated) | §3, App. | none stated | "Numerically, solvers like SDPB never give nonnegative polynomials with exact zeros, so in practise we never actually encounter any counterexamples." (FlavoredPFDraftFinalV5.tex:1426–1428) |
| 1709.05347 | Kravchuk (2017), Casimir recursion relations for general conformal blocks | none (analytic) | X | – | – | – |
| 1710.08418 | Chang (2017), Five-Dimensional Odyssey | solver not named in text; numerical bounds via linear functional method, "Other practicalities with the bootstrap numerics have been discussed in~\cite{Chang:2017xmr}, to which the reader is referred." (5d.tex:1513; Chang:2017xmr = 1705.05392, which used SDPB) | O(ref: Chang–Lin 1705.05392) (min $C_T$/$C_J$) | §"Numerical bounds" (5d.tex:1512 ff.) | none stated in this paper | – |
| 1711.05530 | Gliozzi (2017), Anomalous dimensions of spinning operators | none (analytic) | X | – | – | – |
| 1711.06609 | Isachenkov (2017), Integrability of conformal blocks I | none (analytic) | X | – | – | – |
| 1711.09075 | Li (2017), New method for the conformal bootstrap with OPE truncations | none (SDPB only cited: "such as semidefinite programming \cite{Simmons-Duffin:2015qma}", error-mini-3.tex:81) | X | – | – | – |
| 1712.01554 | Elkhidir (2017), Scalar-Fermion Analytic Bootstrap in 4D | none (Mathematica analytic code) | X | – | – | – |
| 1712.02698 | Baggio (2017), Decoding a 3D Conformal Manifold | SDPB ("We will implement this semi-definite programming using SDPB \cite{Simmons-Duffin:2015qma}, for which we use the parameters specified in the first column of Table 1 in the \texttt{SDPB} manual \cite{Simmons-Duffin:2015qma}, and consider spins up to 25", 3dConfMan.tex:1343) | R (ref: SDPB manual Table 1, col. 1) | §"Numerical implementation" (3dConfMan.tex:1343) | inherited: "parameters specified in the first column of Table 1 in the SDPB manual" | – |
| 1712.06622 | Behan (2017), Unitary subsector of generalized minimal models | SDPB for OPE maximization ("we use the program \texttt{SDPB}", gmm.tex:844) + spectrum.py; LP alternative discussed (gmm.tex:906: SDPB "may continue to use it for solving (\ref{lp})") | O (OPE maximization; duality-gap termination) | §4 (gmm.tex:872–877) | `--precision=660`, `--dualityGapThreshold=1e-75` "as the non-default parameters" (gmm.tex:874–877) | "numerical errors usually prevent this polynomial from ever reaching zero for real $\Delta$" / "after spending several iterations to bring the primal and dual solutions close together. A highly converged functional is needed since \texttt{spectrum.py} assumes that the would-be zeros are close to the local minima" (gmm.tex:872) |
| 1802.10266 | Iliesiu (2018), The Conformal Bootstrap at Finite Temperature | none (analytic; positivity absent: "Sign-definiteness is crucial for the linear programming-based method", thermal-bootstrap-2.tex:130) | X | – | – | – |
| 1804.06171 | Kusuki (2018), New Properties of Large-c Conformal Blocks | none (bib entry only, ABAB.bbl:327) | X | – | – | – |
| 1804.10525 | Apolo (2018), Bootstrapping holographic warped CFTs | SDPB ("use a semidefinite program solver~\cite{Simmons-Duffin:2015qma} to find the minimum value of $b_2$ for which $\dd_3\, \tilde{F}(h, p)$ is positive semidefinite", warpedbound.tex:1030) | N (minimization of a parameter; mode and termination not stated) | §5 (warpedbound.tex:1030) | none stated | – |
| 1806.01862 | Liendo (2018), Bootstrapping the half-BPS line defect | SDPB via Mathematica front end ("using \textsf{Mathematica} as a front end to the semi-definite program solver \textsf{SDPB}", sections/numerical_results.tex:9; footnote names PyCFTBoot and cboot as alternatives) | N (dimension bounds = feasibility, OPE bounds = optimization; termination not stated) | §"Numerical results" | none stated; $\Lambda$ up to 80 | "this region is hard to probe numerically and the $\Lambda =\infty$ rough extrapolation is still far away for $\Delta_{[0,0]}$ close to one" (sections/appendix.tex:394) — extrapolation, not solver |
| 1806.11550 | Li (2018), Superconformal partial waves for stress-tensor multiplet correlator in 4D N=2 | none (block computation; SDPB cited as future tool, 4DN2_stress_tensor_CPW_single.tex:1359) | X | – | – | – |
| 1809.05071 | Codello (2018), Leading order CFT analysis of multi-scalar theories in d>2 | none (analytic) | X | – | – | – |
| 1810.10029 | Kos (2018), 2d small N=4 Long-multiplet superconformal block | none run: crossing equations prepared "that we need to solve using SDPB" (FINALDraft.tex:569) but no numerics reported ("This study provides the starting point for the numerical bootstrap analysis", FINALDraft.tex:781); figures are multiplet diagrams only | X | – | – | – |
| 1811.00976 | Bae (2018), Modular Constraints on Superconformal Field Theories | SDPB ("We solve the semi-definite programming problem using the \verb"SDPB" package", Modular_Constraints_on_SCFTs_Final.tex:708) | N (gap bounds + maximal degeneracies; termination not stated) | §3 | none stated | – |
| 1811.05451 | Iliesiu (2018), Bootstrapping the 3d Ising model at finite temperature | none (thermal crossing "does not enjoy the positivity conditions", thermal-ising.tex:115) | X | – | – | – |
| 1811.05675 | Bao & Liu (2018), Quantum algorithms for conformal bootstrap | none (complexity analysis only; discusses SDPB runtime scaling) | X | quantum.tex:289, 426 | – | – |
| 1811.07751 | Cappelli, Maffi & Okuda (2018), Critical Ising model in varying dimension | SDPB (+ Extremal Functional Method) | T | parameter table, ising4.tex:1973–1985 | "findPrimalFeasible & true / findDualFeasible & true / detectPrimalFeasibleJump & false / detectDualFeasibleJump & false / precision & 704 / dualityGapThreshold & 10^{-30} / primalErrorThreshold & 10^{-30} / dualErrorThreshold & 10^{-30} / ... maxComplementarity & 10^{100}" | – |
| 1811.11442 | Gowdigere, Santara & Sumedha (2018), Tricritical Ising universality class | SDPB via PyCFTBoot | T (PyCFTBoot default; flags not stated in paper) | tricritical_cjs-33.tex:161 | "we have used the program PyCFTBoot ... based on the SDPB solver"; "In the SDPB command used to bisect over gaps ... sdp.bisect(lower, upper, tol, 0) we have changed from the default tolerance value of tol=0.01 to ... tol=0.00001" | "This was essential to improve the precision of the Rychkov bound." (tricritical_cjs-33.tex:161) — bisection tolerance, not solver termination |
| 1812.09801 | Jepsen & Parikh (2018), Recursion relations in p-adic Mellin space | none | X | draft.tex:117 (citation list only) | – | – |
| 1902.05969 | Karateev, Kravchuk, Serone & Vichi (2019), Fermion conformal bootstrap in 4d | SDPB | R for dimension bounds (A); O for OPE bounds (B) | table tab:sdpb_parameters, fermion_bootstrap_4d.tex:3438–3449 | "(A): findPrimalFeasible True, findDualFeasible True, detectPrimalFeasibleJump True, detectDualFeasibleJump True; (B): all False; precision 400, dualityGapThreshold 10^{-10}, primalErrorThreshold 10^{-30}, dualErrorThreshold 10^{-20}, choleskyStabilizeThreshold 10^{-120}, maxComplementarity 10^{100}" | Jumps are physical ("fake primary"), not solver: "the jump occurs when the bound crosses the integer value 4" (tex:2642). Numerics: "keptPoleOrder = Λ+25, Δψ∈[1.505,1.6]" near unitarity bound (tex:3473); "~(eq:degreebound) ends up being violated by powers of Δ with extremely small coefficients. These terms should be removed by hand, since even a small coefficient can potentially alter the analysis of positivity at large Δ" (tex:1843) |
| 1903.05222 | Liendo, Linke & Schomerus (2019), Lorentzian inversion formula for defect CFT | none | X | 3dIsing.tex:21 (citation only) | – | – |
| 1903.06272 | Afkhami-Jeddi, Hartman & Tajdini (2019), Fast conformal bootstrap and 3d gravity | own Newton/primal solver; SDPB v1 only for small-P checks, initial guesses and runtime benchmark | N | fast-6.tex:661, 704, 781, 923 | "At small P, we have checked that our bounds agree exactly with those produced by SDPB" (704); "Runtime is compared to semidefinite programming with SDPB (v1)" (781); no SDPB settings given | "The standard method is to run a program solver such as SDPB in feasibility mode, to rule in or out each gap Δ1, and to zoom in on the optimal Δ1 using bisection." (fast-6.tex:923); own method "numerically stable, in the sense that round-off errors do not accumulate dramatically" (781); "hot starting" here means a spectrum guess for Newton's method (808) |
| 1904.04833 | Lin & Shao (2019), Anomalies and bounds on charged operators | SDPB implied ("computational techniques ... \cite{Simmons-Duffin:2015qma}. Employing these techniques, we find precise bounds"), solver not named | N | z2.tex:175 | – (no parameters; derivative order up to 19) | "The convergence of the bounds with increasing derivative order becomes slower at larger values of the central charge" (z2.tex:1176) — truncation, not solver |
| 1905.00434 | Fortin & Skiba (2019), New methods for conformal correlation functions | none | X | OPE.tex:66, 1752 (citation lists) | – | – |
| 1905.02191 | Kusuki & Miyaji (2019), Entanglement entropy, OTOC and bootstrap in 2D CFTs | none | X | renyi.bbl/.bib only | – | – |
| 1905.09293 | Manenti, Stergiou & Vichi (2019), Implications of ANEC for SCFTs in 4d | sdpb (feasibility of ANEC matrix conditions, bisection) | N | main.tex:1981, 1995–2001 | "The algorithm we used only terminates when either a solution λ_n is found, or when a numerical threshold for the internal computations (Called --maxComplementarity.) is exceeded." (main.tex:1995–1997) — find/detect flags not stated | "For our purposes, a problem that terminates for the latter condition is considered to have no solution. This means that our ANEC-disallowed points are not disallowed in a mathematically rigorous way." (main.tex:1998–2000); "we thank Ning Su for helpful comments about the performance of sdpb" (main.tex:2324) |
| 1907.04345 | Gimenez-Grau & Liendo (2019), Bootstrapping line defects in N=2 theories | SDPB (Mathematica tables) | N | sections/numerical.tex:9, 109, 238 | – (Λ=61; no SDPB parameters) | "we would like to understand the nature of the jump observed in figure ... both OPE coefficients become unbounded for Δ_{[0,0]} less than ..." (numerical.tex:238) — feature of the bound, not solver |
| 1907.10506 | Fortin, Ma & Skiba (2019), Conformal four-point functions from the OPE | none | X | FourPtFcts.tex:48 (citation list) | – | – |
| 1907.11247 | Erramilli, Iliesiu & Kravchuk (2019), Recursion relation for general 3d blocks | none (block computation; SDPB mentioned as downstream tool) | X | conf_blocks_draft.tex:159, 171 | – | – |
| 1909.11676 | Lin, Meltzer, Shao & Stergiou (2019), Bounds on triangle anomalies in (3+1)d | SDPB (elemental branch) | O (upper bounds on OPE coefficient \ | K\ | /τ^{3/2}; flags not stated) | Bound_Anomaly_4d_N=1.tex:379 |
| 1910.08099 | Burić, Schomerus & Isachenkov (2019), Conformal group theory of tensor structures | none | X | main.tex:76 (citation) | – | – |
| 1912.03021 | Shpot (2019), BCFT at the extraordinary transition: layer susceptibility | none | X | no SDPB mention in source (hits empty; V2_rev.tex has no sdpb/Simmons-Duffin) | – | – |
| 2001.08778 | Kravchuk, Qiao & Rychkov (2020), Distributions in CFT I | none | X | paper1.tex:186 (citation) | – | – |
| 2001.10864 | Rong & Zhu (2020), On the φ³ theory above six dimensions | SDPB via simpleboot | T (simpleboot default; flags not stated in paper) | LeeYang.tex:151, 263 | "we use the ``SDPB" solver" (151); "The numerics is solved using SDPB program and simpleboot" (263); Λ=23, 35 | – |
| 2002.12390 | Kundu (2020), A generalized Nachtmann theorem in CFT | none | X | nachtmann_arxiv2.tex:873 (citation) | – | – |
| 2004.14388 | Henriksson, Kousvos & Stergiou (2020), O(m)×O(n) bootstrap in 3D | SDPB via PyCFTBoot | T | analytic_numerical_bootstrap_OmOn.tex:2558–2561 | "SDPB is run with the options --precision=860, --findPrimalFeasible, --findDualFeasible, --primalErrorThreshold=1e-30 and finally --dualErrorThreshold=1e-15. Default values are used for other parameters of the solver." | – |
| 2005.02394 | Benjamin & Lin (2020), Lessons from the Ramond sector | SDPB2 (modular bootstrap) | N (ref Lin:2019kpn = 1904.04833, which states no settings either) | supermodular.tex:781 | "The computations are performed with the semidefinite programming solver SDPB2 ... The reader is referred to \cite{Lin:2019kpn} ... for the details of the numerical implementation"; Λ=19 | – |
| 2005.09105 | Qiao (2020), Classification of convergent OPE channels | none | X | bbl/bib only | – | – |
| 2006.04173 | Go (2020, thesis), Automated generation of bootstrap equations (autoboot/qboot) | SDPB (also mentions SDPA) with hot-starting (--initialCheckpointFile) | H (recommended with hot start: dual threshold + primal jump) | qboot.tex:1810 | "we need to turn on options --findDualFeasible and --detectPrimalFeasibleJump and turn off --findPrimalFeasible" (1810) | "This observation does not hold, however, once the hot-start technique is applied. We indeed found that often a primal feasible solution is quickly found, and then a dual feasible solution is found later. Therefore, finding a primal feasible solution should not be taken as a substitute for never finding a dual feasible solution." (1807–1809); footnote: "Walter Landry pointed out that our observation here seems to be related to the bug in SDPB, where the primal error was not correctly evaluated. This bug is corrected in the SDPB version 2" (1811–1814); "prepare the tuple (x,X,y,Y) by running SDPB for two values ... so that the tuple experiences both finding of a dual feasible solution and detecting of a primal feasible jump. Somehow this significantly speeds up the running time" (1817–1826); "When one reuses the tuple (x,X,y,Y) too many times, the control value μ which is supposed to decrease sometimes mysteriously starts to increase. At the same time, one observes that the primal and dual step lengths α_P and α_D ... become very small. This effectively stops the updating" (1834–1835); "SDPB finds the dual feasible solutions about 10 to 20 times faster than starting from the default initial value" (1805) |
| 2006.04839 | Afkhami-Jeddi, Cohn, Hartman & Tajdini (2020), Free partition functions and averaged holographic duality | SDPB v1.0 (spinning modular bootstrap, bisection) | T (dual threshold only; primal detection off) | main.tex:2864, table 2900–2912 | "findPrimalFeasible & false / findDualFeasible & true / detectPrimalFeasibleJump & false / detectDualFeasibleJump & false / precision & 500 / dualityGapThreshold & 1e-15 / primalErrorThreshold & 1e-100 / dualErrorThreshold & 1e-100 / ... maxComplementarity & 1e80" | "To generate functionals that obey all of the positivity conditions requires many bisection steps. To save computational time, we ran only K=19 at a high level of rigor" (main.tex:2868) |
| 2006.16114 | Chen, He, Hirst, Nestor & Zahabi (2020), Machine learning etudes in CFT | none (ML on published bootstrap data) | X | main.tex:161 (citation) | – | – |
| 2007.07914 | Liu, Meltzer, Poland & Simmons-Duffin (2020), Lorentzian inversion formula and the 3d O(2) spectrum | SDPB (OPE max/min for extremal functionals) | O | table tab:extremalparameters, analytic.tex:131–143 | "precision 900 / dualityGapThreshold 10^{-80} / primalErrorThreshold 10^{-200} / dualErrorThreshold 10^{-100} / ... maxComplementarity 10^{200}"; no find/detect flags listed | "sometimes the solver SDPB expends unnecessary effort to find functionals that are positive for operators close to the unitarity bounds, causing a steady decay of dualError without vanishing. To avoid this, we set a small gap δΔ=10^{-4} in those sectors above the unitarity bound." (analytic.tex:88) |
| 2007.10337 | Bonifacio & Hinterbichler (2020), Bootstrap bounds on closed Einstein manifolds | SDPB (mostly) + Mathematica SemidefiniteOptimization for simple SDPs | N (primal-feasible termination disabled in some runs; flags not listed) | geometry-bootstrap-arxiv-v3.tex:422, 860 | "For the numerical computations in this work we mostly used the specialized program SDPB" (422) | "When using SDPB to produce these bounds, we found cases where to obtain the optimal bound it was necessary to disallow the program from terminating due to detection of a primal feasible solution (cf. the discussion in Ref. [Chester:2019ifh])." (860) |
| 2007.14315 | Rychkov (2020), 3D Ising model: a view from the conformal bootstrap island | none (review) | X | IslandCRv3Arx.tex:832 (citation) | – | – |
| 2008.04931 | Caron-Huot, Mazáč, Rastelli & Simmons-Duffin (2020), Dispersive CFT sum rules | SDPB (+ scalar_blocks); maximization with nonzero objective | O | sections/app_numerics.tex:19, 23 | "The gap Δ2 is disallowed if max_ω ω[G^s_{0,0}] is positive, and allowed ... if ... negative" (19); no SDPB parameter values | "When testing feasibility, an alternative approach is to include ω[G^s_{0,0}]≥0 among the positivity constraints and use 0 as the objective function. This approach can be faster ... By contrast, an optimization problem with nonzero objective function generically has a unique solution, and leads to more stable results." (app_numerics.tex:23); also "Using SDPB ... we searched numerically for finite linear combinations whose leading behavior at large Δ is positive ... We did not find any such linear combinations." (sec_MFTbounds.tex:558) |
| 2010.04020 | Péli (2020), Derivative expansion for O(N) critical exponents at NNLO | none (FRG) | X | PPMCISU.bib only | – | – |
| 2010.15126 | Bissi, Manenti & Vichi (2020), Mixed correlators in N=4 SYM | sdpb 1 (few points re-checked with sdpb 2) | H (feasibility: both thresholds + dual jump; detectPrimalFeasibleJump not listed) / O for OPE runs | table tab:sdpb, main.tex:1253–1269 | "feasibility: findDualFeasible True, findPrimalFeasible True, detectDualFeasibleJump True; OPE: all False; precision 850, dualityGapThreshold 10^{-20}, primalErrorThreshold 10^{-60}, dualErrorThreshold 10^{-20}, choleskyStabilizeThreshold 10^{-70}, maxComplementarity 10^{200}, maxIterations 500, maxRuntime 86400" (no detectPrimalFeasibleJump row) | "All computations have been done using sdpb 1 since the project started prior the release of sdpb 2. However, we double checked a few random points with the newer version and the results agree." (main.tex:1227) |
| 2011.01959 | Erramilli, Iliesiu, Kravchuk, Landry, Poland & Simmons-Duffin (2020), blocks_3d software | SDPB | J | table tab:sdpbparams, draft.tex:1150–1161 | "dualityGapThreshold 10^{-30} / primalErrorThreshold 10^{-200} / dualErrorThreshold 10^{-200} / findPrimalFeasible false / findDualFeasible false / detectPrimalFeasibleJump true / detectDualFeasibleJump true / initialMatrixScalePrimal 10^{50} / initialMatrixScaleDual 10^{50} / ... maxComplementarity 10^{130}; precision 768" | Jump discussed is physical (fake-primary effect in the Δσ bound), e.g. "We impose a small gap in the spin-1 sector and observe that the jump and kink are stable" (draft.tex:124) |
| 2011.05728 | Binder, Chester, Jerdee & Pufu (2020), 3d N=6 bootstrap | SDPB | N | N6bootdraft.tex:1378 | "can be implemented using SDPB ... Λ=39 ... ℓ_max=50"; no parameters | "These six crossing equations are in fact redundant ... It is important to remove these redundancies, since otherwise they cause numerical instabilities in the bootstrap algorithm." (N6bootdraft.tex:1355); "for N=6 this value [Λ=39] has not led to complete convergence" (1599) |
| 2012.08538 | Karateev (2020), Two-point functions and bootstrap applications in QFT | none (no numerics) | X | main.tex:1963 fn: "these constraints are already written in the form which is straightforward to implement into the semi-definite problem solver SDPB" | – | – |
| 2101.07262 | He (2021), Roadmap for bootstrapping critical gauge theories | SDPB + simpleboot | N | main.tex:667 "The numerics is solved using SDPB program \cite{Simmons-Duffin:2015qma} and simpleboot" | not stated (simpleboot front end) | – |
| 2101.08343 | Lin (2021), Z_N symmetries, anomalies, and the modular bootstrap | SDPB | N | zn.tex:1044 fn | "precision=768, initialMatrixScalePrimal=1e-10, initialMatrixScaleDual=1e-10, maxComplementarity=1e-30, feasibleCenteringParameter=0.1, infeasibleCenteringParameter=0.3, stepLengthReduction=0.7"; the next source line is commented out: "%$\texttt{findPrimalFeasible} = \texttt{findDualFeasible} = \texttt{True}$," (zn.tex:1045) — not in the published text | – |
| 2101.08788 | Henriksson (2021), CFTs with MN global symmetry | PyCFTBoot, qboot, SDPB | N | MN_bootstrap_large_m.tex:310 "we have used PyCFTBoot, qboot and SDPB" | not stated (PyCFTBoot front end passes threshold flags by default) | – |
| 2103.03132 | Antunes (2021), Conformal bootstrap near the edge | none (analytic) | X | EdgeCFT.tex:651 (future direction only) | – | – |
| 2104.02090 | Kravchuk (2021), Distributions in CFT II | none | X | paper2.tex:199 (citation in intro) | – | – |
| 2106.16247 | Grigoletto (2021), Spin-cobordisms, surgeries and fermionic modular bootstrap | SDPB | N (thresholds listed; find/detect flags not stated) | cobord-mod-0.tex:4923–4934 parameter table | "precision 700, primalErrorThreshold 10^{-30}, dualErrorThreshold 10^{-30}, maxComplementarity 10^{100}, feasibleCenteringParameter 0.1, infeasibleCenteringParameter 0.3, stepLengthReduction 0.7" | "numerical stability is reached by considering values of the spins up to s_max=40" (cobord-mod-0.tex:4923; spin truncation, not solver) |
| 2107.01215 | Paulos (2021), Bounding 3d CFT correlators | JuliBootS | X | higherDv4.tex:1039 "All computations done in this work used the the JuliBootS package"; SDPB cited only for the Λ convention | – | hot start of functionals in JuliBootS: "we can ``hotstart'' the search for the β functional with ω^opt" (higherDv4.tex:794) — no trouble reported |
| 2107.08510 | Cavaglià (2021), Integrability and conformal bootstrap: 1d defect CFT | SDPB | O | main.tex:294 "SDPB can find c_n ... such that ω(Δ)>0 for Δ>Δ_g, ω(Δ_1)=±1 and α[H] is minimal" | – | – |
| 2107.09674 | Bonifacio (2021), Bootstrap bounds on closed hyperbolic manifolds | SDPB 2.4.0 | J (feasibility; only the two detect flags listed) + O (coupling bound) | anc/hyperbolic-data.nb:53147–53200, "For testing feasibility when bounding eigenvalues" / "For optimising a coupling bound" | feasibility: "precision 1024, dualityGapThreshold 10^-60, primalErrorThreshold 10^-100, dualErrorThreshold 10^-100, initialMatrixScalePrimal 10^10, initialMatrixScaleDual 10^10, maxComplementarity 10^160, detectDualFeasibleJump True, detectPrimalFeasibleJump True"; optimisation: "precision 1024, dualityGapThreshold 10^-60, initialMatrixScalePrimal 10^10, initialMatrixScaleDual 10^10, maxComplementarity 10^100" | "other times the solution holds only up to a small threshold specified by the user (e.g., a nonzero duality gap), which can mean that a polynomial becomes negative for very large values of its argument. For such cases, we do not know how to bound the error in terms of the user-specified parameters of SDPB" (hyperbolic-arXiv-v1.tex:564) |
| 2107.13601 | Albayrak (2021), Analytic studies of fermions in the conformal bootstrap | none (analytic) | X | main.tex:410 (review footnote) | – | – |
| 2107.13871 | Hogervorst (2021), Towards the non-perturbative cosmological bootstrap | none (toy LP by hand) | X | main/1dCFT.tex:364 "We leave for the future a systematic implementation using linear programming methods or the semidefinite solver SDPB" | – | – |
| 2108.08859 | Kántor (2021), Solving CFTs with artificial intelligence | none (RL) | X | ML_Short_arxiv_v2.tex:135 (intro) | – | – |
| 2108.09330 | Kántor (2021), Conformal bootstrap with reinforcement learning | none (RL) | X | ML_Long_arxiv_v3.tex:220–237 (background) | – | – |
| 2111.01799 | Afkhami-Jeddi (2021), Conformal bootstrap deformations | SDPB (for initial conditions of Newton's method) | T (bisection, ancillary notebook) + O (vacuum minimisation) | ising_2d_deformation.nb:856 (ancillary) ; bootstrapnumerics.tex:489 "using bisection to find the optimum Δ*. We then optimize by minimizing that vacuum contribution" | "--findDualFeasible --findPrimalFeasible --stepLengthReduction=0.7 --dualityGapThreshold=1e-30 --primalErrorThreshold=1e-30 --dualErrorThreshold=1e-30 --maxIterations=300 --initialMatrixScalePrimal=1e30 --initialMatrixScaleDual=1e30 --feasibleCenteringParameter=0.1 --infeasibleCenteringParameter=0.3 --maxComplementarity=1e100" (precision=2048); verdict parsed from terminateReason "found primal feasible solution" → True, "found dual feasible solution" → False, else Throw (nb:878); optimisation run at nb:1237 has no find flags | – |
| 2111.02453 | Baume (2021), Bootstrapping (D,D) conformal matter | sdpb 2.3.1 | O | dstrap_revtex.tex:1129–1134; objective "α[D[0]_1] maximized" (dstrap_revtex.tex:638) | "--dualityGapThreshold=1e-10 --maxComplementarity=1e+80 --initialMatrixScalePrimal=1e+20 --initialMatrixScaleDual=1e+20 ... The other parameters were set to their default value" | "This introduces flat directions which can lead to numerical instabilities" (dstrap_revtex.tex:1105, about derivative redundancies); "For n_max=25,26, an increased precision of 1280 and keptPoleOrder=40 are needed to ensure stable results" (dstrap_revtex.tex:1121) |
| 2111.03071 | Padayasi (2021), Extraordinary boundary transition in 3d O(N) via bootstrap | SDPB 2.0 | O | main-ON-boundary.tex:684–690 (OPE-coefficient bounds), 1081 "precision of prec = 700" | – | – |
| 2111.04747 | Behan, Di Pietro, Lauria, van Rees (2022), Bootstrapping boundary-localized interactions II | SDPB v2 via PyCFTBoot (block tables from scalar_blocks) | T (front end PyCFTBoot; paper states no flags) | sections/numerics.tex:16; sections/appendix.tex:352 | "the numerical problem was attacked with \texttt{SDPB} v2 ... and \texttt{PyCFTBoot}" (numerics.tex:16); "Further numerical setup is then done in \texttt{PyCFTBoot} which can import tables from \texttt{scalar\_blocks}" (appendix.tex:352) — no SDPB options written | – |
| 2111.12716 | Kravchuk, Mazáč, Pal (2021), Automorphic spectra and the conformal bootstrap | SDPB (feasibility, binary search) + rational-arithmetic verification in Mathematica | N | draft.tex:1416–1420, 1426 | no parameters stated | "This is not rigorous since internally \texttt{SDPB} uses non-exact (even if highly precise) arithmetic. Nevertheless, we proceed with \texttt{SDPB} to get some approximate answers which we then verify using a rigorous procedure." (draft.tex:1416); "at most the last reported digit can be improved by further increasing $\L$ or running the binary search for more iterations ... we did not estimate the rate of convergence in most cases" (draft.tex:1426); "We noticed that convergence slows down dramatically (from exponential to an inverse power..." (draft.tex:1890) |
| 2111.13215 | Bonifacio (2021), Bootstrapping closed hyperbolic surfaces | SDPB 2.5.1 | J | riemann-arXiv-v2.tex:524–541 (Table tab:SDPB "Our settings for \texttt{SDPB} version 2.5.1") | detectDualFeasibleJump True; detectPrimalFeasibleJump True; precision 1024; dualityGapThreshold 1e-80; primalErrorThreshold 1e-100; dualErrorThreshold 1e-100; initialMatrixScalePrimal/Dual 1e10; maxComplementarity 1e100 (findPrimal/DualFeasible not listed) | "We have not computed rigorous errors for our bounds, although we expect that they are correct to the stated precision" (riemann-arXiv-v2.tex:447) |
| 2111.14731 | Trinh et al. (2021), Mixed correlator dispersive CFT sum rules | Mathematica NMinimize (no SDP) | X (no SDPB mention in source) | mixed-correlator-dispersive-sum-rule.tex:1512 | – | – |
| 2112.00232 | Lanosa, Leston et al. (2021), Interplay between reflection positivity and crossing symmetry | none (analytic/numerical checks; no solver named) | X | Refs.bib only | – | – |
| 2112.00750 | Collier, Mazáč, Wang (2021), Bootstrapping boundaries and branes | SDPB (g-function max/min) | O | bdybootstrap.tex:648, 668 | "This optimization procedure is also implemented in SDPB." (bdybootstrap.tex:668); no parameters stated | "the convergence of the lower bound as the derivative order of the numerical functional is increased is much slower than in the previously considered cases and so we cannot convincingly conclude that $g$ is indeed pinned down" (bdybootstrap.tex:1341) |
| 2112.01485 | Grigoletto (2021), Anomalies of fermionic CFTs via cobordism and bootstrap | SDPB | N (thresholds listed at default; find*/detect* not stated) | main.tex:1151 (footnote) | "precision=700, primalErrorThreshold=10$^{-30}$, dualErrorThreshold=10$^{-30}$, maxComplementarity=10$^{100}$, feasibleCenteringParameter=0.1, infeasibleCenteringParameter=0.3, stepLengthReduction=0.7" | – |
| 2112.03919 | Kousvos (2021), Bootstrapping mixed MN correlators in 3D | qboot, SDPB, PyCFTBoot | N | MN_mixed_correlator.tex:745 | not stated | – |
| 2112.10984 | Kusuki (2021), Analytic bootstrap in 2D BCFT | none | X | main.tex:2038 (cites Collier et al.) | – | – |
| 2112.11899 | Bissi (2021), OPE coefficients in Argyres-Douglas theories | sdpb via sailboot | N (gap binary search) / O (OPE bounds) | AD_localization_repl.tex:1243 "we can run a binary search ... according to whether an α satisfying the above assumptions is found or not"; "translate crossing equations and assumptions into numerical vectors that can be fed to sdpb" | not stated | "when the external dimensions are large there is a big gap between the unitarity bound and the generalized free theory spectrum, leading to many ``fake'' approximate solutions to crossing that spoil the numerics" (AD_localization_repl.tex:1243) |
| 2202.07163 | Gopakumar (2022), Snowmass: Bootstrapping string theory | none (white paper) | X | white_paper.tex:205 | – | – |
| 2202.07607 | Su (2022), The hybrid bootstrap | sdpb (navigator), simpleboot | O | V1.tex:196 (navigator objective), V1.tex:720–735 table | Λ=11–35 / 43: "precision 765 / 1024, dualityGapThreshold 10^-40 / 10^-50, primalErrorThreshold 10^-40 / 10^-50, dualErrorThreshold 10^-40 / 10^-50, initialMatrixScalePrimal 10^20, initialMatrixScaleDual 10^20, feasibleCenteringParameter 0.1, infeasibleCenteringParameter 0.3, stepLengthReduction 0.7, maxComplementarity 10^70" | BFGS line-search trouble (outer loop, not SDPB): "the gradient of the navigator function for points outside the Λ=43 island is typically in the order of 10^-3, while inside the island it's 10^-16 ... the line search step length will be very small" (V1.tex:739) |
| 2202.11012 | Hartman (2022), Snowmass: The analytic conformal bootstrap | none (white paper) | X | main.tex:66 | – | – |
| 2203.08117 | Poland (2022), Snowmass: The numerical conformal bootstrap | none (white paper) | X | draft.tex:140–236 (review) | – | hot-starting described, no trouble: "``hot-starting'', where one uses the final state of the solver from a previous calculation as the initial state (i.e. initial SDPB checkpoint file)" (draft.tex:156); precision: "run at a high precision (≃1000 binary digits), reflecting large cancellations which occur when computing functionals with the desired positivity properties" (draft.tex:171) |
| 2203.08164 | Henriksson (2022), Bounding violations of the weak gravity conjecture | SDPB | O | main.tex:1043 "maximize -Λ[I | _low]"; main.tex:2142 table "non-standard SDPB parameter" | "precision 1024, dualityGapThreshold 10^-10, initialMatrixScaleDual 10^80, maxIteration 1000" |
| 2203.09556 | Cavaglià (2022), Bootstrability in defect CFT: integrated correlators | SDPB | O | paper.tex:650 "Implementation using SDPB"; OPE bounds by maximisation (paper.tex:691) | – | "We observed that the opening of a new gap is associated to a jump in the error" (paper.tex:756) — refers to phase transitions of the bound vs N_der, not to solver jumps |
| 2203.11597 | Sirois (2022), Navigating through the O(N) archipelago | SDPB 2.4.0, scalar_blocks, simpleboot | O (navigator) ; J used in one timing comparison | main.tex:332; main.tex:598 fn | fn: "running SDPB on feasibility mode with the option detectPrimalFeasibleJump was about 3.8 times faster than computing the navigator with dualityGapThreshold = 10^{-25} at that point for an otherwise identical setup" (main.tex:598) | "the solution of the primal problem of SDPB ... has a large discontinuous jump when going from N > 1 to N=1. Using this primal solution to determine OPE coefficients results in none of the OPE coefficients we gather at N=1 in the A and T sectors being sensible. We do not have a definitive explanation for this behaviour." (main.tex:701 fn) |
| 2204.06256 | de Fine Licht (2022), Fast arbitrary precision floating point on FPGA | none (SDPB is motivation; integration only in commented-out text) | X | apfp.tex:133, 519 | – | – |
| 2205.09132 | Bertucci (2022), Analytic bootstrap of mixed correlators in the O(n) CFT | none (analytic) | X | ONcorrelators.tex:172 | – | – |
| 2205.12978 | Chester (2022), Bootstrapping 4d N=2 SQCD | SDPB, scalar_blocks | N(ref: Chester:2021aun = arXiv:2111.07989) | SQCD.tex:690 "using SDPB ... as discussed in \cite{Chester:2021aun}, with the same SDPB parameters discussed in that paper"; binary search on gaps (SQCD.tex:710 fn "running binary searches with 13 iterations") | inherited, not restated | "On a node with 20 cores, SDPB takes 7 hours to run a singled feasible point" (SQCD.tex:710 fn) |
| 2206.05193 | Laio (2022), Monte Carlo approach to the conformal bootstrap | none (own MC/Newton; SDPB bounds in figures taken from Behan:2017rca) | X | MCboo_PRD_V2_14.7.2022.tex:128, 636 | – | – |
| 2207.01615 | Caron-Huot (2022), Bootstrapping N=4 sYM correlators using integrability | SDPB | O | N4_bootstrap.tex:1142 "maximize ... We use the SDPB solver to efficiently solve this type of problem" | not stated | – |
| 2207.05085 | Alday (2022), Pure AdS supergravity and the conformal bootstrap | not named (6d bounds "computed ... following \cite{Beem:2015aoa}"); SDPB paper cited only for Λ comparison | X | satDraft.tex:396 fn "the most precise Ising model bounds were computed with Λ=43 in \cite{Landry:2019qug}" | – | – |
| 2207.10118 | Henriksson (2022), Spectrum continuity and level repulsion: Ising CFT from infinitesimal to finite ε | SDPB via qboot + simpleboot (navigator BFGS, C_T minimization, EFM) | O (navigator / C_T-min); island checks at Λ=20: T (simpleboot default; thresholds listed, no jump flags listed) | App. "Numerical setup", Table `tab:sdpb_parameters` (main.tex:824–856) | `precision` 1100; `dualityGapThreshold` 1e-30; `primalErrorThreshold` 1e-30 (Λ=30: "10^{-30}/10^{-60}"); `dualErrorThreshold` same; `initialMatrixScalePrimal/Dual` 1e20 ("10^{20}/10^{40}"); `feasibleCenteringParameter` 0.1; `infeasibleCenteringParameter` 0.3; `stepLengthReduction` 0.7; `maxComplementarity` 1e100. No find*/detect* flags in table. "The parameters in the Λ = 20 column were used to explicitly check that our navigator minima lie in islands." (main.tex:850) | "we found that there was often a numerical instability due to which the OPE coefficients could not accurately be determined from the primal solution." (main.tex:377); "We believe the inaccuracy in the OPE coefficients to be due to a numerical instability." (main.tex:1135, App. EFM); "tests were performed to confirm that different values of this parameter did not change the results" (main.tex:850, on 1e-30 vs 1e-60 thresholds / 1e20 vs 1e40 scales) |
| 2208.02259 | Benjamin (2022), Scalar modular bootstrap and zeros of the Riemann zeta function | SDPB (used "as a linear programming solver" on sampled Δ points) | N | main.tex:534–539 | none stated | "repeat this procedure until the functional is positive or SDPB gives a primal feasible solution" (main.tex:539) — primal-feasible verdict used as stopping rule, mode not stated |
| 2208.11715 | Gimenez-Grau (2022), Bootstrapping line defects with O(2) global symmetry | SDPB | N | sections/numerics.tex:3 | none stated (no parameter table in source) | "It should also be noted that there are numerical instabilities in the region with large Δ_{φ1} outside the range of figure" (sections/numerics.tex:257); "One possibility is that the cusp is also present for Δ_{φ1} ≃ 1.55, but was lost due to numerical precision." (extracted sections/numerics.tex:293) |
| 2209.00285 | Qiao (2022), On the Wick Rotation of the Four-point Function in CFTs (thesis) | – (analytic; SDPB cited only in intro citation lists) | X | intro.tex:8, PartICrossratio.tex:38, PartIIMinkowski.tex:21 (citation only) | – | – |
| 2209.02801 | Kantor (2022), 6D (2,0) bootstrap with the soft-actor-critic algorithm | BootSTOP (SAC, PyTorch); SDPB only cited | X | 6d_bootstrap_v2.tex:197 (citation in intro); bib only in hits | – | – |
| 2209.02837 | Kousvos (2022), CFTs with U(m)×U(n) global symmetry in 3D and the chiral phase transition of QCD | SDPB via PyCFTBoot (also qboot for set "D") | R (PyCFTBoot default threshold flags + jump flags stated) | App. C "Numerical parameters" (main.tex:776) | "SDPB is run with the options --precision=896, --detectPrimalFeasibleJump, --detectDualFeasibleJump and default values for other parameters." (main.tex:776); PyCFTBoot m_max=6, n_max=9, k_max=36, l_max=26 | – |
| 2210.03051 | Cappelli (2022), Benchmarking the Ising universality class in 3 ≤ d < 4 dimensions | SDPB (single correlator) + EFM; numerical details deferred to Ref. CMO App. A | N | main.tex:191, 287 | none stated ("We use the generalization of these numerical methods to non-integer dimensions developed in Ref. [CMO], and detailed in its Appendix A." main.tex:287) | "These concerns have been overcome by de facto never observing problems for the quantities of interest" (main.tex:191, re non-unitarity in non-integer d) |
| 2210.09091 | Chester (2022), Upper critical dimension of the 3-state Potts model | SDPB via simpleboot (+ navigator BFGS, cutting-surface) | R for "Feasibility" column (simpleboot default threshold flags + jump flags true); O for "Navigator" column (jumps false) | App. "Numerical bootstrap details", Table `tab:params` (pottsDraft.tex:505–521) | Feasibility: `precision` 400, `dualityGapThreshold` 1e-20, `primalErrorThreshold` 1e-60, `dualErrorThreshold` 1e-60, `maxComplementarity` 1e100, `detectPrimalFeasibleJump` true, `detectDualFeasibleJump` true. Navigator: 765, 1e-30, 1e-30, 1e-30, 1e800, false, false. "The some of the sdpb parameters are given in table" (pottsDraft.tex:509) | "Those numbers depend on the choices of the initial point and initial Hessian for the BFGS algorithm. Once a calculation for some dimensions are finished, we made an extrapolation or interpolation for the initial data of the new dimension in order to accelerate the computation." (pottsDraft.tex:528); total "around 6800 CPU hours" for cone plot |
| 2301.01311 | Li (2023), Large N analytical functional bootstrap. Part I. 1D CFTs and total positivity | not stated (numerical bounds at Λ=20 / Λ=31 shown, Figs. BD1D/BD23D; SDPB mentioned only in a footnote on precision) | N (solver for the numerical bounds not named) | LargeN1D.tex:449, 454 (figure captions); 1254 (footnote) | none stated | "To solve c̃_n from (eqc1) with large N, it is necessary to adopt high numerical precision, reminiscent of the numerical conformal bootstrap with SDPB" (LargeN1D.tex:1254) |
| 2302.11585 | He (2023), Non-Abelian currents bootstrap | SDPB via simpleboot + blocks_3d | R (simpleboot default threshold flags + jump flags "yes"; thresholds listed) | App. "Parameters in numerics", Table `tab:params` (main.tex:1146–1153) | `precision` 765; `dualityGapThreshold` 1e-20; `primalErrorThreshold` 1e-25/1e-25/1e-20 (Λ=19/23/27); `dualErrorThreshold` same; `initialMatrixScalePrimal/Dual` 1e20; `maxComplementarity` 1e100; `detectPrimalFeasibleJump` yes; `detectDualFeasibleJump` yes. "For feasibility computations, we specified ``--detectPrimalFeasibleJump --detectDualFeasibleJump" in SDPB. We used default parameters if unspecified above." (main.tex:1152) | – |
| 2303.06816 | Fortin (2023), Conformal bootstrap equations from the embedding space OPE | – | X | no SDPB mention in source (hits file empty; no 1502.02033 / 1909.09745 in Bootstrap.bbl) | – | – |
| 2303.10534 | Kamata (2023), Conformal bootstrap in momentum space at finite volume | – (analytic) | X | KN23-3-4.tex:102 (intro citation list only) | – | – |
| 2305.08939 | Bissi (2023), A constructive solution to the cosmological bootstrap | – (analytic; SDPB in bibliography only) | X | sections/1_introduction.tex:23 (general numerical-bootstrap citation) | – | – |
| 2305.11209 | Meineri (2023), Renormalization group flows in AdS and the bootstrap program | – (formulates a positive semi-definite problem; no numerical run reported) | X | sections/problem.tex:25 | "form a positive semi-definite constraint, which can be fed to SDPB" (sections/problem.tex:25) | – |
| 2306.15730 | Niarchos (2023), Bootstrability in line-defect CFTs with improved truncation methods | IPOPT (interior point) and SAC (BootSTOP); SDPB results quoted from Cavaglià et al. 2022 for comparison | X | 1DCFT_v2.tex:218–223, 491, 579 | – | – |
| 2307.11144 | Ghosh, Zheng (2023), Numerical conformal bootstrap with analytic functionals and outer approximation | Own Julia simplex solver FunBoot (double precision) for the main results; SDPB only for the derivative-basis comparison curves ("The derivative result is basically from the example of the SDPB package Bootstrap2dExample.m", jhepexample.tex:950) | N | App. "Numerical Parameters" (jhepexample.tex:1753–1788) | Table "Parameters of the SDPB": only Λ=9/25/35, # derivatives 15/91/171, L_max 12/30/42, kept_pole_order 12/30/42; "we deployed a bisection method to pinpoint the exact location of the upper bound" (jhepexample.tex:1788). No SDPB termination flag stated. | Instability remarks concern their own simplex, not SDPB: "a naive implementation of MCV could encounter insurmountable numerical instability around 80 functionals" (855); "Encountering ill-conditionedness across all BFS candidates ... would be problematic. In such cases, we would need to proceed with higher precision (extended precision, such as double-double precision)" (866); "incorporating a stabilizer for LU factorization, akin to the stabilizer for Cholesky factorization employed in SDPB ... could be highly beneficial" (866); "For Δφ=0.075, we don't get the 112 functionals result due to the numerical instability" (986); hot start: "A major challenge would then be leveraging the optimal solution derived from the preceding iteration to initialize the interior point algorithm, commonly referred to as 'hot-starting.'" (848) |
| 2308.11174 | Bonifacio, Mazáč, Pal (2023), Spectral bounds on hyperbolic 3-manifolds | SDPB ("It has an efficient implementation provided by SDPB", 3D-bounds-v1.tex:1485) | N | Sec. on linear programs (1470–1485) and Sec. "External spin-1 bounds" (1807–1810) | Feasibility scan: "t_optimal(N) = inf{t_* \ | the linear program is feasible}" (1470). No SDPB parameters or termination flags stated. |
| 2308.11692 | Chiang, Huang, Huang, Li, Rodina, Weng (2023), The geometry of the modular bootstrap | Own Julia solver SDPJ for the Hankel-matrix SDPs ("we developed SDPJ, a native Julia SDP solver", Draft6.tex:1383; parameter table for SDPJ, 1397); SDPB run for comparison ("we explore convergence from usual SDPB without imposing integrality", 1200; "Regions carved out by SDPB", 1209; "We compare between the geometric modular-polytope/hedron approach and SDPB", 647) | N | Sec. 4–5 and App. (Draft6.tex:647, 1200–1216, 1383) | SDPB runs are gap-bound / allowed-region (feasibility) comparisons; no SDPB flags or thresholds given (only SDPJ's beta, Omega_p/d, epsilon_* are tabulated). | "SDPB is highly efficient and optimized for polynomial programs, it is overkill for solving ordinary SDPs" (1383); "the spinning bootstrap region is still shrinking" at Λ=25 (1209) — convergence in Λ, not solver convergence. |
| 2309.15307 | Nakayama (2023), FRG approach to dipolar fixed point | cboot + SDPB for one bound plot ("We used cboot [cboot] with SDPB [Simmons-Duffin:2015qma] to generate the plot.", main.tex:114) | T (cboot default; nothing stated in paper) | footnote, main.tex:114 | None stated. Classified T only because the cboot front end passes findPrimalFeasible/findDualFeasible unconditionally (brief). | – |
| 2310.10710 | Chiang, Huang, Weng (2023), Bootstrapping string theory EFT | SDPB for the two-sided coupling bounds ("Maximize −c·z", Draft.tex:347–365); SDPJ for the Hankel feasibility certificates (table "Choice of parameter for SDPJ", Draft.tex:562) | O | Sec. "Numerical SDPB setup" (Draft.tex:346–375) | Optimization mode (coupling max/min, ends by duality gap); no SDPB parameters stated. SDPJ: epsilon_gap 1e-10, epsilon_primal/dual 1e-200, prec 300 (Draft.tex:555–561). | "For D>10, SDPB no longer gives bounds. ... we cannot establish this via SDPB since it only gives valid statements when spin-convergence is established, and if there are no bounds there's no convergence to speak of" (Draft.tex:398). "The bounds are stabilized against spin truncation" (fig. captions 408, 645). |
| 2311.00933 | Rong, Su (2023), From O(3) to cubic CFT | Solver not named; "Following the standard numerical conformal bootstrap approach [Simmons-Duffin:2015qma], we translate the bootstrap equation to semi-definite programs (SDP)" (main_v2.tex:403–409); "The resulting SDPs are large-scale. We compute the SDP at Λ=19" (416) | N | Sec. on numerical setup (main_v2.tex:403–458) | Feasibility ("choosing a feasible point in our setup", 306); no flags or thresholds stated. | "without them [gaps], certain components of the functional α will be 0, a phenomenon observed in many mixed correlator bootstrap problems" (409). No jump/convergence remarks. |
| 2311.02742 | Behan, Lauria, Nocchi, van Vliet (2023), Analytic and numerical bootstrap for the long-range Ising model | SDPB ("We use the semidefinite program solver SDPB", main.tex:1537) | N | App. "Differences compared to integer co-dimension" (main.tex:1537–1543) | Feasibility (allowed regions/kinks, gap scans); n_max=8, ℓ_max=30, 3000–12000 sample points; no termination flags or thresholds stated. | "As the gaps are varied, the number of points stays constant rather than the grid spacing. This allows us to take advantage of the checkpoint feature of SDPB. We also recommend passing --writeSolution=y since files from old runs can take a non-trivial amount of time to delete without this." (1543). Outlook: "one good strategy would be running SDPB within the framework of [navigator, skydiving]" (1469). |
| 2311.12492 | Moser (2023), PhD thesis: Emergent descriptions at large charge | – (SDPB appears only in the bibliography; pdftotext body has 0 SDPB mentions) | X | bibliography only (main.pdf:17617) | – | – |
| 2312.07692 | Bartlett-Tisdall, Herzog, Schaub (2023), Bootstrapping boundary QED. Part I | SDPB (+ Blocks_3d; own C/bash pipeline; "binary search routines to search for where a particular behavior of SDPB changes", main.tex:1634) | H (primal: jump observed; dual: threshold) | App. "Parameters Used for SDPB and Blocks_3d" (main.tex:1956–1988) | dualityGapThreshold 1e-30 (1e-6 for OPE bounds); primalErrorThreshold 1e-30; dualErrorThreshold 1e-20; initialMatrixScalePrimal/Dual 1e20; feasibleCenteringParameter 0.1; infeasibleCenteringParameter 0.3; stepLengthReduction 0.7; maxComplementarity 1e100; precision 650 (Λ=11,15,17) / 1024 (Λ=25); maxIterations 500 commented out. None of find*/detect* flags listed. | "Despite some effort, we were never able to see dual jumps in the progress of SDPB, only primal jumps. As a result, for the exclusion plots, an allowed point is one for which we observe a primal jump but a disallowed point corresponds to creeping behavior where both the dual and primal errors gradually creep down. To distinguish these behaviors, we set the dualErrorThreshold higher than the primalErrorThreshold but still well below the values of primal error where the jumps were observed." (1988). Also: "for certain specific values of Δ, the rank decreases from two to one, in which case SDPB does not function well" (854); "It was suggested that for improved behavior of SDPB, these [x/x] factors should be removed" (1626); "we were not able to implement successfully a line constraint in SDPB in all cases. We found that for Λ>18, we were unable to increase the maximal n in the line constraint beyond 18" (1938). |
| 2312.11660 | Antunes, Harris, Kaviraj, Schomerus (2023), Lining up a positive semi-definite six-point bootstrap | SDPA-GMP ("we found SDPA-GMP to be faster than SDPB", draft.tex:1192) | X | footnote draft.tex:1192; outlook 1947 | – | "it should be possible to take better advantage of SDPB's capabilities" (1947) — future work only. |
| 2312.12576 | Chester, Dempsey, Pufu (2023), Level repulsion in N=4 SYM | Gurobi (machine precision, Λ≤19) and SDPB (512 bits, Λ>19) ("We used two linear program solvers, Gurobi and SDPB", 4dIntAllN.tex:769) | N (feasibility; thresholds listed, find/detect flags not stated) | App. "Numerical bootstrap details", Table tab:numerical_parameters (4dIntAllN.tex:767–808) | SDPB: precision 512; dualityGapThreshold 1e-30; primalErrorThreshold 1e-30; dualErrorThreshold 1e-30; initialMatrixScalePrimal/Dual 1e20; feasibleCenteringParameter 0.1; infeasibleCenteringParameter 0.3; stepLengthReduction 0.7; maxComplementarity 1e100; ℓ_max 60, h_max 60. "The other parameters we use are standard" (769). Problems are "evaluating the feasibility of linear programs" plus OPE-coefficient optimum (767). | "Although ideally we would use a very fine grid of scaling dimensions for each spin ..., in practice this causes SDPB to stall, with the step sizes going to zero. Thus, in practice, we need to use a coarser grid in order for the solver to converge." (769). "Since the two sets of integrated constraints are exactly redundant as Λ→∞, they become nearly redundant at large Λ. Empirically, we found that this leads to serious numerical difficulties at Λ>39" (520). "at larger Λ where machine precision does not suffice, we use SDPB with 512 bits of precision" (769). |
| 2401.06818 | Antunes, Lauria, van Rees (2024), A bootstrap study of minimal model deformations | SDPB ("Our numerical setup is standard by now and makes use of semi-definite optimization solver SDPB", 1dRGdraft.tex:894) | N | Sec. "Numerical Results" (1dRGdraft.tex:894); "two-dimensional feasibility search" (1379); allowed/excluded points (1079) | Feasibility; Λ up to 45; no termination flags or thresholds stated. | – |
| 2404.14479 | Radcliffe (2024), Non-saturation of bootstrap bounds by hyperbolic orbifolds | SDPB ("This search can be performed numerically using the semidefinite program solver SDPB, and the optimal bound can by found by performing a binary search", hyperbolic.tex:161) | N | hyperbolic.tex:161, 182 | Feasibility + binary search; Λ=77 (n=6), Λ=59 (g=2); no SDPB flags or thresholds stated. | – |
| 2405.19416 | Kousvos, Piazza, Vichi (2024), Exploring replica-Potts CFTs in two dimensions | simpleboot → SDPB ("All the results we presented in this text have been computed with the use of simpleboot", main.tex:958; "While calling SDPB ..., we used the parameters in Table tab:sdpb-params") | R (detect flags True + thresholds; find flags via simpleboot default, not listed) | Sec. "Numerical Implementation", Table tab:sdpb-params (main.tex:958–978) | precision 1024; maxIterations 1000; maxComplementarity 1e70; dualityGapThreshold 1e-40; primalErrorThreshold 1e-60; dualErrorThreshold 1e-60; initialMatrixScalePrimal/Dual 1e20; detectPrimalFeasibleJump True; detectDualFeasibleJump True. findPrimalFeasible/findDualFeasible not listed (simpleboot passes them unconditionally). | – (no jump/convergence remarks in source) |
| 2406.12959 | Albert, Knop, Rastelli (2024), Where is tree-level string theory? | SDPB ("Solving this semidefinite problem with SDPB", draft.tex:643; App. "Setting up SDPB", 1296–1340) | O | App. A "Details on numerics" (draft.tex:1296–1346) | Optimization (maximize α·v_obj subject to α·v_norm=1); k_max up to 31, n_max up to 31, J_max=60, J_huge=5000, b_max 80/200; no SDPB precision/threshold/flag values stated. | "when using smeared sum rules (as in the current case) solutions are numerically much more unstable to spectral assumptions, compared to studies using only forward-limit sum rules. For these particular spectral assumptions, for example, one must allow for small boxes around the linear Regge trajectory, rather than single points on it." (875, footnote). "it often appears to be the case that SDPB spectra for positivity bounds are populated by spurious poles that are not part of the actual extremal solution" (848). Mesh refinement loop: "examining the functional output by SDPB, finding areas of negativity, and rerunning the numerics having added extra intermediate points ... repeated until it only resulted in insignificant changes" (1340). "bounds with spectral assumptions required the huge J regime to converge at all" (1322, footnote). |
| 2406.12974 | Mitchell (2024), Bounding irrelevant operators in 3d GNY CFTs | SDPB (feasibility + `tiptop` OPE scan; hyperion-bootstrap) | N (ref: Erramilli et al. 2022, arXiv:2210.02492) | main.tex:145, 244 | none in paper; "We use an identical numerical setup to \cite{Erramilli:2022kgp}" (main.tex:145); "allows us to perform an OPE scan as part of the feasibility search" (main.tex:244) | "We originally attempted this extremization via a navigator function \cite{Reehorst:2021ykw,Liu:2023elz}, but because the navigator turned out to be non-convex (and its Hessian ill-conditioned) in the external OPE coefficients, we elected to instead use a \texttt{tiptop} search" (main.tex:210) |
| 2406.17844 | Berenstein (2024), Numerical exploration of the bootstrap in spin chain models | cvxpy + MOSEK | X | main.tex:296 | "we use the the \verb\ | cvxpy\ |
| 2409.18259 | Bhat (2024), Bootstrapping string models with entanglement minimization and ML | SDPB (minimization) | O | main.tex:665, 1601 | "We use SDPB \cite{sdpb} to find an accurate solution (although Mathematica could have sufficed, SDPB gives better control on accuracy)" (main.tex:665); "$T=10^{-9}$" tolerance on constraints | "we get \texttt{maxComplementarity} in SDPB when we use too many duality constraints, for example if we use a grid of 80 random points instead of 40." (main.tex:1566) |
| 2411.04857 | Hillman (2024), Spectral constraints on theories of colored particles and gravity | SDPB (EFT coupling optimization) | O | main_aaron.tex:268, 496 | "we search for numerical bounds using the SDPB package \cite{Simmons-Duffin:2015qma}" (main_aaron.tex:496); "We optimize the following combination of the couplings" (main_aaron.tex:496) | – |
| 2412.00187 | Zahed (2024), Bootstrapping the leading hadronic muon anomaly | SDPB (minimization) | O | muon_g-2_prd_accepted.tex:326, 519, 1494 | "using SDPB solver \cite{sdpb}" (:326); "These are complicated numerics needs better precision. We solve them using SDPB solver" (:519) | "the method quickly becomes numerically unstable when larger number of matrix conditions are involved due to precision limitations. This is why, in the actual computation presented in the main text, we use the high-precision semidefinite solver \textbf{SDPB}" (:1494, about Mathematica `SemidefiniteOptimization`) |
| 2412.00249 | Caron-Huot (2024), Bootstrapping N=4 sYM correlators using integrability and localization | SDPB (OPE/correlator max/min) | O | integrated_constraints.tex:534 | "maximize ... such that ..." (:534); "We use the SDPB solver to efficiently solve this type of problem" (:534) | "we added analytic control over the $\tau\to\infty$ limit, which we find greatly stabilizes the numerical problem convergence" (:622); "The lower bound at $g=0.2$ has not yet reached the optimal value after using 19 crossing constraints" (:706) |
| 2412.07624 | Cavaglià (2024), Probing line defect CFT with mixed-correlator bootstrability | SDPB (feasibility "oracle-mode", OPE-space scan) | N | main.tex:968–998, 1239, 1999 | none; "$\Lambda=60$ derivatives" (:1239), "$N_{\text{poles}}=15$ and $N_{\text{poles}} = 30$" (:1999) | "`maybe' means that the \texttt{SDPB} algorithm (operating with some search parameters), is not able to rigorously exclude the data by manifesting their inconsistency" (:992); "At certain point \texttt{SDPB} will fail to find a new excluding functional" (:1060); "Whereas \texttt{SDPB} can use multiple cores, its productivity does not grow linearly, at least in our setup, with the number of cores." (:1222) |
| 2412.07837 | Cho (2024), Coarse-grained bootstrap of quantum many-body systems | MOSEK; sdpa-dd / sdpa-gmp for precision | X | main_jhep.tex:903, 732 | "Our conventions are based on \texttt{sdpa}~\cite{yamashita2003implementation} and \texttt{sdpb}~\cite{sdpb}" (:903, appendix on the interior-point algorithm only); "we mostly use \texttt{mosek} with its default parameters" (:732) | "we face serious precision issues. Using double-precision solver \verb\ |
| 2501.18465 | Beadle (2025), The EFT bootstrap at finite M_PL | SDPB (coupling optimization) | O | draft.tex:1310 | "optimised the value of $g_{3,1}/\kappa^2$ for a fixed value of $g_{2,0}/\kappa^2$ using the software {\tt sdpb}" (:1310) | – |
| 2501.18711 | Henriksson (2025), The tricritical Ising CFT and conformal bootstrap | SDPB via Simpleboot (navigator + Delaunay scan) | O (navigator; the stated settings are for navigator runs) | Tri-Ising.tex:902, 1589–1605, 1678 | "For the navigator \texttt{SDPB} runs, we used the settings: --saveMiddleCheckpointMuThreshold=1e-8 --maxIterations=1000 --dualityGapThreshold=1e-25 --primalErrorThreshold=1e-15 --dualErrorThreshold=1e-15 --precision=1200 --initialMatrixScalePrimal=1e+20 --initialMatrixScaleDual=1e+20 --maxComplementarity=1e+70" (:1589–1605); no find*/detect* flags written | "Using hot-starting ..., a check-point from a nearby iteration is loaded into \texttt{SDPB}, which can sometimes lead to stalling. Ultimately \texttt{Simpleboot} will detect this, delete the check-point and start a new \texttt{SDPB} run without check-point leading to significantly longer running time." (:1678); "our navigator search did not terminate but drifted away, indicating that ... the numerics is not strong enough to isolate the theory to an island, but rather to a peninsula" (:158); "the navigator has some plateaus with small step length, and then some phases with rather long step length" (:1128) |
| 2505.18314 | Benjamin (2025), Properties of scalar partition functions of 2d CFTs | SDPB (feasibility: existence of positive functional) | N | draft.tex:987, 990 | none; "we used the semidefinite program solver {\tt SDPB}" (:987) | "This process is concluded once either the resulting functional is completely positive or {\tt SDPB} declares that no such functional exists." (:990); "verified by manually inspecting a plot of the suggested functional. If this reveals any negative parts ... we add more sample points in the negative regions and rerun the solver" (:990) |
| 2506.08094 | Woolley (2025), The W-algebra bootstrap of 6d N=(2,0) theories | none (analytic; Mathematica OPEdefs/OPEconf) | X | 6dWalgebra.tex:206, 505 | SDPB cited only historically: "using the linear and semi-definite programming strategies born out of the revival of the conformal bootstrap \cite{Rattazzi:2010yc,Simmons-Duffin:2015qma}" (:206); the "jump" hit is "jump-started" (:206) | – |
| 2506.23968 | Gao (2025), Finite Gaussian assistance protocols and a conic metric | SDPB (distance minimization) | O | main.tex:245, 980 | "By numerically evaluating the $\xi$-minimization ... using the arbitrary-precision, parallelized semidefinite program solver SDPB" (:245); "Numerical computations were carried out using the Mathematica 14 arbitrary precision libraries ... with up to 5000 digits of precision" (:263) | – |
| 2507.00124 | Harris (2025), Sparsity in the numerical six-point bootstrap | SDPB (gap feasibility + OPE/four-point maximization); SDPA in predecessor work | N (feasibility runs) / O (maximization runs) | numerical_six-point_bootstrap.tex:112, 1184–1201, 1240 | none; only generator-script parameters listed (`--prec=512` etc., :1192–1199); "running \texttt{SDPB} should result in convergence to a primal-dual optimal solution putting an upper bound" (:1240) | "as input to \texttt{SDPB} should result in \texttt{SDPB} terminating with a dual feasible solution, indicating that for $\Delta_\phi = 0.1$ a gap of $0.187$ can be excluded" (:1200); "If on the other hand, the \texttt{gap} parameter is changed to $0.186$, \texttt{SDPB} will not be able to find a dual feasible solution and e.g.~terminate with the final status \texttt{maxComplementarity exceeded}." (:1201); "\texttt{SDPB} ... is not well suited to solve the SDPs encountered in \cite{Antunes_2024}, which forced the authors to resort to using the general purpose solver \texttt{SDPA}" (:112) |
| 2507.05338 | Kousvos, Stergiou (2025), Redundancy channels in the conformal bootstrap | SDPB via Simpleboot (+Autoboot) | R (J stated; simpleboot front end passes the two threshold flags) | main.tex:1028 (Appendix "Numerical parameters for plots") | "Set 1: {precision=1024, initialMatrixScalePrimal=1e+20, initialMatrixScaleDual=1e+20, maxComplementarity=1e+70, detectPrimalFeasibleJump, detectDualFeasibleJump}" and "Set 2: {precision=768, initialMatrixScalePrimal=1e+40, initialMatrixScaleDual=1e+40, maxComplementarity=1e+200, detectPrimalFeasibleJump, detectDualFeasibleJump}" | – |
| 2508.02531 | Marchetto (2025, PhD thesis), Thermal effects in conformal field theories | cost-function minimization (no SDP) | X | Sections/basics.tex:317 (historical mention only) | – | – |
| 2508.14964 | Lanzetta, Liu, Metlitski (2025), The beginning of the endpoint bootstrap | SDPB (feasibility binary search / cutting-surface, and g-function optimization) | N (feasibility runs; also O for g bounds); settings not stated | main.tex:528, 794, 1534 | no parameters stated | "In practice, we consider a point ruled out if it does not find an allowed value within 75 iterations. This seems to happen due to the fact that we use ``hot-starting," i.e. for each call to \texttt{SDPB} we recycle $\alpha$ from the previous run" (main.tex:1534); "We experimented with letting \texttt{SDPB} run longer for each check of $\gamma$ by saving a checkpoint at termination only after every few runs, but it is unclear the ultimate effect this choice has on the overall efficiency." (main.tex:1534); "As the algorithm proceeds, $\mathcal I_i$ typically shrinks in width ... Strangely, this seems to be the opposite behavior to what is described in \cite{Chester:2019ifh}" (main.tex:1534) |
| 2508.20854 | Hu, Li (2025), Accurate Boundary Bootstrap for the 3D O(N) Normal Universality Class | Mathematica FindMinimum (truncated/Gliozzi-type, non-positive) | X | BCFT-normal.tex:167, 1470 | – | "it is not clear if the powerful positive bootstrap is applicable" (BCFT-normal.tex:167); (non-SDP) "the truncated solutions do not converge with the truncation order" (BCFT-normal.tex:1414) |
| 2509.02779 | Rychkov (2025), Conformal bootstrap: From Polyakov to our times | none (review) | X | Chicago-arxiv-v3.tex:598 | – | – |
| 2510.06704 | Li, Su (2025), Bootstrapping Yang-Mills matrix integrals | MOSEK (in Mathematica) and SDPA-GMP; navigator-function formulation | X (no SDPB mention in source) | Bootstrap-YM-matrix-integral.tex:1356, 1369–1387 | – | "this approach may rule out some positive region due to numerical errors. We instead introduce a matrix bootstrap version of the \emph{navigator function} ..., which is more stable than the binary mode, and use \texttt{SDPA-GMP}" (…tex:1369); "due to the precision effects, we find that the navigator function for $D=3,4$ at $L_{\max}=12$ is always negative. Thus, the strict criterion would rule out the physical solution as well. Therefore, we need to relax the criterion and introduce a tolerance." (…tex:1376); "When using \texttt{SDPA-GMP}, the precision can instead be increased systematically, so that no manually chosen tolerance is needed." (…tex:1386); "We also remove them to reduce the potential numerical instability." (…tex:1433) |
| 2510.09482 | Wiese (2025), Locating the Ising CFT via the ground-state energy on the fuzzy sphere | none (exact diagonalization) | X (no SDPB mention in source) | – | – | – |
| 2510.09868 | van Vliet (2025, in proceedings "Analytic results in CFT"), Bootstrapping the long-range Ising model (defect bootstrap) | SDPB (exclusion plots / feasibility) | N | main.pdf:713 | "The bounds are obtained using the semidefinite program solver SDPB [23, 24]" (main.pdf:713); no parameters stated | – |
| 2510.18945 | Valeixo Bento, Montero (2025), de Sitter no-go's for Riemann-flat manifolds | solver not named (toy dS search scan; "semidefinite optimisation problem") | X (SDPB cited as the PMP/solver template; use not stated) | draft-v4.tex:682, 775, 784 | – | – |
| 2512.00150 | Piazza et al.? (2025), A bootstrap study of confinement in AdS | SDPB v3 (modified "midck_stallingrecover" fork) via simpleboot + blocks_3d; Navigator for optimisation runs | N (feasibility sections; simpleboot default → T unless overridden) + O (Navigator runs) | main.tex:2789–2798 (App. "Details on the numerical implementation"), Table tab:block-params (blocks_3d only) | no SDPB flags stated; only blocks_3d params (Λ=11,15,19,23; keptPoleOrder 11/14/14/18; order 30/56/56/72) | "we used a slightly modified version of \texttt{SDPB~v3} which saves a ``middle checkpoint'' at a finite value of the $\mu$ parameter and recovers from a ``stalling'' phase by aggressively increasing the $\beta$ parameter" (main.tex:2793); "when \texttt{SDPB} is run in optimisation mode, as needed for Navigator computations, it is usually impossible to ``hot start'' a new optimisation from a previous checkpoint. The ``middle checkpoint'' and ``stalling recover'' version of \texttt{SDPB~v2.4} was designed to overcome this problem." (main.tex:2796–2797); "We would thus like to stress the importance of using this modified version" (main.tex:2798) |
| 2512.08225 | (2025), Haagerup Symmetry in (E8)_1? | SDPB (modular bootstrap, bounds on lightest scalar) | N | HaagerupDraft_finalv2.tex:2017–2018 (footnote) | "$\Lambda = 21$, $s_{\mathrm{max}} = 16$, and \texttt{precision}$=320$" (:2018); termination flags not stated | – |
| 2512.10796 | (2025), Conformal collider bootstrap in N=4 SYM | SDPB (dual LP solved with SDPB for extended precision; lower/upper bounds → optimization) | O | Conformalcolliderbootstrap.tex:1377 (footnote), Table tab:numerical_parameters :2349–2369 | precision 1024/1024; dualityGapThreshold 1e-10 / 1e-30; primalErrorThreshold 1e-30 / 1e-50; dualErrorThreshold 1e-30 / 1e-50; initialMatrixScale 10^{40+Λ} / 10^{50}; maxComplementarity 10^{200+5Λ} / 10^{100} (finite-N_c / planar); no find*/detect* flags listed | "Since our problems are by nature ill-conditioned (with dual constraints at nearby twists being nearly degenerate), it is important that we use extended-precision arithmetic." (:1377 fn); "The latter, less rigorous approach is less susceptible to numerical difficulties, and so we employ that approach in this paper." (:2295) |
| 2512.11963 | (2025), Classifying GNY-like models | none (perturbative ε-expansion classification; SDPB entry only in refs.bib, key not cited in main.tex) | X | refs.bib only (no SDPB mention in main.tex) | – | – |
| 2512.20710 | (2025), Bounds on Abelian Currents in 4d CFTs | SDPB (via hyperion; blocks4d + rational approx of Chang:2025mwt) | J (feasibility) / O (maximization) | abelian_currents.tex Table tab:sdpb-params :1665–1699 | feasibility: precision 1152; findPrimalFeasible False; findDualFeasible False; detectPrimalFeasibleJump True; detectDualFeasibleJump True; primal/dualErrorThreshold 1e-30; dualityGapThreshold 1e-30. maximization: all four False, same thresholds | "All parameters were chosen such that truncation and approximation errors are well under control." (:1617); relative deviation check "< 10^{-6}" (:1625); no jump/convergence remarks |
| 2601.04310 | (2026), QFT as a set of ODEs | none (SDPB cited only as a 3D Ising precision reference; no numerics with SDPB) | X | Draft.tex:233 | – | – (the "fails to converge" hits at :928, :1512, :3022 concern the conformal block expansion, not a solver) |
| 2602.13383 | (2026), Towards 3D CFT Cartography with the Stress Tensor Bootstrap | SDPB (+ blocks_3d; newer SDPB/blocks_3d only for Λ=35,43 scalar-exclusion runs) | J (feasibility, Table tab:params1) / O (extremization, Table tab:params2) | cartography.tex:350–366 (tab:params1), :387–403 (tab:params2), captions :370–372, :404–406 | feasibility (Λ=11–43): dualityGapThreshold 1e-30 (1e-75 at Λ=43); primalErrorThreshold 1e-200; dualErrorThreshold 1e-200; findPrimalFeasible false; findDualFeasible false; detectPrimalFeasibleJump true; detectDualFeasibleJump true; minPrimalStep 0; minDualStep 0. extremization (Λ=11,19,27): precision 960–1024*/960/1024; thresholds 1e-30/1e-30/1e-40; all four flags false | "At $\Lambda = 11$, we used a solver precision of 960 in every case \emph{except} the scan over $\theta$, where a precision of 1024 was required for several points." (:372 caption); "Reproducing our results with state-of-the-art numerics would likely require lower precision at a given order." (:422); "The grid is irregular due to some missing points from supercomputing cluster errors" (:257) |
| 2603.10627 | (2026), Efficient conformal block evaluation (GoBlocks) | none (block generator; SDPB mentioned as downstream dual-bootstrap tool) | X | main.tex:93 | – | "These blocks are then fed into semidefinite programming tools, like SDPB, which typically require high numerical precision to avoid numerical instabilities." (:93) |
| 2603.15755 | (2026), Negative running of gravitational positivity | SDPB (positivity of smeared functional on (J,s) grid; maximize smeared prefactor → optimization) | O | rgegeneral-v2.tex:2279, 2282, 2289 | none stated | "We assume that any negativity that could arise at points not contained within the grid can be efficiently dealt with by increasing the resolution while slightly perturbing the functional." (:2287) |
| 2603.18140 | (2026), Moments in the CFT Landscape | SDPB (moment bounds = min/max of linear objective; spectrum extraction with SDPB `spectrum`) | O | main.tex:58, 199, 244, 247 | none stated (Λ values only, e.g. Λ=11,19,23) | "when the primal-dual gap in \texttt{SDPB} is tightened, the reconstructed correlator continues to grow" (:647); "Although at finite numerical precision, the reconstructed correlator is merely extremely large rather than strictly infinite, its magnitude increases as the duality gap is reduced." (:651) |
| 2604.01275 | (2026), Descending into the modular bootstrap | ML / gradient-descent primal method (pseudoinverse Gauss–Newton-like updates); no SDPB mention in source | X (no SDPB mention in source) | – | – | – (the only hit, "we cannot immediately jump to the exact solution" :973, is unrelated) |
| 2606.09985 | (2026), Bootstrap Cone of the Multicritical DQCP | SDPB via simpleboot; navigator algorithm for apex/extremal solutions | N (allowed-region bounds; simpleboot default → T unless overridden) + O (navigator) | HtDQCP.tex:335, 789 (Sec. "Parameters and resources"), 796–800 | "$\Lambda=27$: pole=20, order=80, spins=$S_{27}$, precision=765" (:789); no termination flags | "the navigator algorithm can find an extremal solution with a conserved current, and the new apex is just slightly shifted ... at the order $O(10^{-4})$" (:672); no solver-convergence remarks |
| 2606.11317 | (2026), Lectures on Semiclassical Methods for Composite Operators | none (cites 1502.02033 in passing) | X | Lecture-Final-v1.tex:6131 | – | – |
| 2606.17204 | Kapusta (2026), Scaling of the Surface Free Energy as a Probe of the QCD Critical Region | none (analytic; bootstrap exponents taken from the literature) | X | ref.bib:65 only; mainv2.tex:197 cites "\cite{El-Showk:2014dwa, Simmons-Duffin:2015qma}" for α, β values | – | – |
| 2608.25103 | Ibañez (2026), Convergence of the conformal Ward identity in the derivative expansion approximation | none (bib entry only) | X | confCompDE4.bib:266 only | – | – |
| 2609.00148 | Qian (2026), Regulating Free-scalar and Yang–Lee 5d CFTs on the Fuzzy Four Sphere | none (bib entry only) | X | library.bib:494 only | – | – |
| 2609.04041 | Lanzetta (2026), Cutting corners: exciting and magical bounds from the cusp bootstrap | SDPB (for "an initial numerical analysis" in a footnote); final results analytic | N | draft.tex:451 (footnote) "An initial numerical analysis of this optimization problem with \texttt{SDPB} ..., where we searched for $\beta$ in a derivative functional basis ..., gave substantial evidence that \cref{eq:2d_part_func} is an optimal solution" | – | – |
| 2609.13370 | Dommes (2026), Bootstrapping currents and stress tensors in 3d CFTs | not named in text (Landry:2019qug cited only generically in intro, draft.tex:76); numerical bounds up to Λ=43 | N (solver and settings not stated) | draft.tex:76; draft.tex:305 "we have also pushed the numerics further to $\Lambda=43$, where the bound appears to be reasonably well converged" | – | "spurious crossing equations lead to nearly-flat directions in the SDP, causing numerical instabilities that can render bounds invalid \cite{Chang:2024whx}" (draft.tex:192, footnote) |
| 2609.20927 | Cho (2026), Bootstrapping Classical Systems with Quenched Disorder | MOSEK (double precision, default parameters); Mathematica LinearOptimization (exact rational) | X (no SDPB mention in source) | apssamp.tex:375, 379 "For the larger region $D_{1331}$, we instead used the double-precision MOSEK solver with its default parameters." | – | – |
| 2609.25834 | Wang (2026), Nullspace-guided Adaptive Bootstrap of Quantum Many-body Systems | MOSEK | X | main.tex:627 "The SDPs are solved with MOSEK optimizer~\cite{mosek} at default accuracy $\epsilon=10^{-8}$."; SDPB cited at main.tex:818 only as an example of dedicated solvers | – | – |
| 2609.31576 | Chester (2026), Bootstrapping Holographic Theories in the Planar Limit | SDPB (LP, gap maximization) | O | planarBoot.tex:1131 "the positivity constraints ... become a linear program which we solve using \texttt{SDPB}" | – | "gluing bounds with different combinations of functionals is a pragmatic choice forced by problems with convergence in $J_{\rm max}$" (planarBoot.tex:1174); "after some threshold the upper bound gets worse. Investigating the associated dual functional we find that some components of the functional are, numerically, set to 0 by \texttt{SDPB}." (planarBoot.tex:1174); "For some configurations of functionals or for large values of $\lambda$ the window does not even exist." (planarBoot.tex:1186); recursion "numerically unstable at large $J$ ... necessary to evaluate this recursion relation at high numerical precision and benchmark the digit loss" (planarBoot.tex:1375, block evaluation, not solver) |
| 2609.36025 | Apostolidis (2026), Toward the CompactHedron: Bounds on Neutron Stars from Microscopic Principles | not named (SDPB cited as reference for the SDP/dual formulation; 3×3 problems, Mathematica code) | X | draftv6.tex:1388 "which is in general a semi-definite program (see for instance Refs.~\cite{Caron-Huot:2020cmc,Simmons-Duffin:2015qma})"; draftv6.tex:1407 | – | – |
| 2609.37536 | Brochet (2026), The Stieltjes Bootstrap for Feynman Integrals | Clarabel and MOSEK (via cvxpy, double), sdpa_gmp and sdpb (arbitrary precision); "we primarily use \texttt{sdpa\_gmp} and \texttt{sdpb} for the physical examples" | O (max/min of each coordinate over the spectrahedron) | main.tex:1500 | – (no SDPB parameters stated) | "\texttt{Clarabel} and \texttt{MOSEK} plateau at around five to six digits of agreement between the max and min ... Hankel matrices whose condition number grows exponentially in their size" (main.tex:1500); "some values of $N$ producing systems with unexpectedly bad conditioning and thus requiring a retry at higher precision after failing to converge at lower precision" (main.tex:1718); "working precision, which in practice has to grow with $N$" (main.tex:1512) |
| 2609.38130 | Artico (2026), Boundaries and defects in conformal field theories at finite temperature | none (generic citation) | X | main.tex:223 "analysed numerically using positivity of the squared OPE coefficients~\cite{Rattazzi:2008pe,Poland:2011ey,Simmons-Duffin:2015qma}" | – | – |
| 2610.12318 | Chiang (2026), Cornering the Heterotic String | SDPB (polynomial program; bounds + feasibility via separating functional) | N (feasibility certificate search, termination not stated; also O-type bound runs) | Draft3.tex:814 "This is a polynomial program that can be solved using \texttt{SDPB}"; Draft3.tex:841; Draft3.tex:869 | – | "points outside the allowed region behave very differently: the lower-bound objective grows toward $+\infty$, while the corresponding upper-bound objective runs toward $-\infty$, until \texttt{SDPB} returns \texttt{maxComplementarity exceeded}. We observe this behavior consistently, and use it as a numerical indicator of infeasibility in our preliminary scans. To obtain a \emph{rigorous} certificate, we instead search for a separating functional." (Draft3.tex:841); "forcing some coefficients to exactly vanish for every functional, meaning that the semidefinite program is actually of higher co-dimension. We need to solve these zero constraints exactly and reduce the functional dimension before using \texttt{SDPB}, to prevent numerical instability." (Draft3.tex:869, footnote) |
| 2610.20701 | Reehorst (2026), Region bounds, error margins and certified positivity in the numerical conformal bootstrap | exact rational LP (simplex) for single-correlator regions; SDPB as inner solver for the mixed-correlator region oracle; Bernstein certificates | N (explicit discussion of jump-terminated feasibility mode; no flag values given) | main.tex:1379–1380 "we currently run the first option for single-correlator regions"; main.tex:4656–4678; main.tex:4701 "SDPB ... becomes the only sensible inner solver" | – | "the standard feasibility-mode run, which stops at the first certified dual-feasible step (the ``jump''), solves the $t\equiv0$ problem: its constraints read $M_j(x)\succeq0$ with no margin variable, so the returned functional is active \emph{at zero} --- the fatal kind of extremality ... We measured relative margins of $10^{-9}$, destroyed by external perturbations of $10^{-4}$." (main.tex:4665–4672); "the auxiliary SDP inherits the problem's $10^{70}$ coefficient spread and fails to converge reliably" (main.tex:1852, floating-point SOS Gram search, not SDPB); "All checkpoint and registry writes are atomic" (main.tex:4836) |
| 2610.27667 | Chowdhury (2026), Learning the open string spectrum with neural networks | SDPB 2.5.1 (LP minimization of entanglement power); neural nets (PyTorch / Mathematica) for the ML part | O | main.tex:772 "We use the semi-definite programming for bootstrap package SDPB to run our numerical simulations \cite{sdpb}. We use SDPB 2.5.1."; main.tex:784 | "The SDPB \texttt{dualityGapThreshold} is set to $10^{-15}$." (main.tex:784) | "for the other 113 input spectra, SDPB terminates with the status \texttt{maxComplementarity}. This means that for these 113 input spectra, the linear program could not satisfy all the constraints up to the desired tolerance $\epsilon=10^{-9}$ and are therefore excluded from quantitative comparison." (main.tex:788); "for the other 37 input spectra, SDPB terminates with the status \texttt{maxComplementarity}" (main.tex:790); "then for this case SDPB terminates with the status \texttt{maxComplementarity}. This clearly means that a large number of spin parameters are required to satisfy all constraints" (main.tex:836) |

## S-matrix / amplitudes / EFT positivity (82 papers: O=67, N=2, X=13)

| arXiv | Reference | Solver | Class | Where stated | Flags / values (verbatim) | Jump / convergence / instability remarks |
|---|---|---|---|---|---|---|
| 1607.06109 | Paulos, Penedones, Toledo, van Rees, Vieira (2016), S-matrix bootstrap I: QFT in AdS | SDPB and JuliBootS, plus the El-Showk–Paulos "flow" method (coupling maximization in 1D CFT) | O | Paper1-v15.tex:871 | – (only N ≲ 200 / N ≲ 300 derivatives stated) | "Current state-of-the-art methods have been encoded in specialized software packages like {\tt JuliBootS} and {\tt SDPB}, both of which were used to obtain the results discussed below. For the high-precision results of scenario II we also made essential use of the `flow' method" (Paper1-v15.tex:871); "For large $\Delta$ the numerical bootstrap analysis is unfortunately less efficient" (Paper1-v15.tex:871) |
| 1607.06110 | Paulos, Penedones, Toledo, van Rees, Vieira (2016), S-matrix bootstrap II: 2d amplitudes | Mathematica `FindMaximum` (own numerics); SDPB only via the companion paper 1607.06109 | X | PaperB_v10.tex:769 (caption); PaperB_v10.tex:510, 848 (source) | – | "these numerics are simple enough that they can be performed in a few seconds in \texttt{Mathematica} using the built-in function \texttt{FindMaximum}" (PaperB_v10.tex:510, source); "These numerics are obtained using \texttt{SDPB} in ({\bf a}) and \texttt{JuliBootS} in ({\bf b})" [refers to the companion-paper CFT numerics] (PaperB_v10.tex:769) |
| 1803.10233 | Mazáč, Paulos (2018), Analytic functional bootstrap I | none (analytic paper); SDPB/JuliBootS cited as examples of numerical algorithms | X | paperFinal.tex:172 | – | – |
| 1909.06453 | Bercini, Fabri, Homrich, Vieira (2019), S-matrix bootstrap: SUSY, Z2, Z4 | SDPB | O | SUSYfinal_v1.tex:1175 (appendix "Numerics") | – | "Hence our maximization problem is nothing but what is called a semidefinite programming (SDP) problem for which we can use the very powerful \texttt{sdpb} software developed by Simons-Duffin \cite{duffin}. That is what we did." (SUSYfinal_v1.tex:1175) |
| 2007.08436 | Elvang (2020), Bootstrap and amplitudes: a hike (review) | – | X | AmpsBoot_v2.tex:758 | – | – |
| 2011.02802 | Guerrieri, Penedones, Vieira (2020), massless pions | SDPB ("SDPB Elemental", 40 cores) | O | 4dmassless_v6_CreatedFromV4.tex:622 | – | "these numerics are very hard and things converge well but not splendidly" (…tex:622); "We have used SDPB Elemental \cite{Elemental} on 40 cores and it took 6h 40m per optimization problem, that is per point at the boundary" (…tex:622) |
| 2011.02957 | Caron-Huot, Van Duong (2020), Extremal EFTs | SDPB | O | eft.tex:910–955 (ssec:sdpb) | – | "once convergence is achieved, further increases of $J_{\rm max}$ have no effect on the bounds" (eft.tex:923); "The solution vector $y$ computed by \texttt{SDPB} was found to be $y\approx \left(1.4823,\ 0.1810,\ 1,\ 0.01472\right)$" (eft.tex:955) |
| 2011.07944 | Bose, Sinha, Tiwari (2020), Selection rules for the S-matrix bootstrap | SDPB | O | mainv7.tex:439 | – | "the enormously time consuming SDPB simulations (we really hope easier methods are available soon!)" (mainv7.tex:394, acknowledgments); "using the current methods, the decay widths appear to be quite sensitive to $N_{max}$" (mainv7.tex:394) |
| 2011.11708 | Hebbar, Karateev, Penedones (2020), Spinning S-matrix bootstrap in 4d | SDPB | O | main.tex:2541 | – (no SDPB parameters; integrals done "with Mathematica requiring between 20 and 30 digits of precision", main.tex:2522 source) | "When performing the numerical analysis we made sure that our results do not depend on these parameters." (main.tex:2557, source) |
| 2102.02847 | Guerrieri, Penedones, Vieira (2021), Where is string theory in the space of amplitudes | not stated; no SDPB mention in source (primal numerics, extrapolated in L and N) | X | – (hits file empty) | – | "It would be useful to increase our numerical precision to check if indeed $\alpha_\text{min}^\text{Boot} = \alpha_\text{min}^\text{ST}$" (WhereIsStringTheory_v03.tex:523, source; refers to truncation, not solver) |
| 2102.08951 | Caron-Huot, Mazáč, Rastelli, Simmons-Duffin (2021), Sharp boundaries for the swampland | SDPB | O | sections/app_flat_space_numerics.tex:168–175 (Table tab:parameters, "non-default SDPB parameters") | `--precision=768` (Fig. allowedregionsdifferentD); `--precision=840`, `--dualityGapThreshold=1e-80`, `--primalErrorThreshold=1e-80`, `--dualErrorThreshold=1e-80` (extremal-spectrum run) | "These parameters were chosen experimentally --- we have not attempted to optimize them." (…tex:172, caption); "An efficient implementation of this method should include a way of hot-starting from the previous solution after each refinement step. We have not implemented this --- instead we simply run {\tt SDPB} from scratch after each refinement." (…tex:128); "Typically, the solver returns a solution that vanishes at pairs of neighboring discrete values of $x$, and is negative between them." (…tex:114) |
| 2106.10257 | Guerrieri, Sever (2021), Rigorous bounds on the analytic S matrix | SDPB (dual problem); primal numerics "following \cite{Paulos:2018fym}" | O | main_v2.tex:386 | – | "the duality gap does not necessarily close" [primal-vs-dual S-matrix problems, not the solver's gap] (main_v2.tex:667, source); "For the minimum coupling, the dual numerical convergence is relatively slower" (main_v2.tex:641, source); "the ratio between the duality gap and the bound is still large" (main_v2.tex:1094, source) |
| 2107.10274 | Alday, Chester, Raj (2021), ABJM at strong coupling (Lorentzian inversion + bootstrap) | SDPB | O | 3ddraft.tex:863 | "$\Lambda=83$, … $\ell_\text{max}=90$, $r_\text{max}=140$, $\kappa=70$, and $1116$ binary digits of precision" | – |
| 2107.13009 | Henriksson, McPeak, Russo, Vichi (2021), Rigorous bounds on light-by-light scattering | SDPB | O | main.tex:644, 1607 ("Implementation in SDPB") | – | "to obtain a stable value we should consider a $J_{\mathrm{max}}$ depending on the number of null constraints used. In fact, for computations with $\sim 10$ null constraints we need $J_{\mathrm{max}} \sim 40$, meanwhile, for $\sim 100$ null constraints, $J_{\mathrm{max}} \sim 120$ to get a stable result." (main.tex:1608) |
| 2109.13261 | Antunes, Costa, Penedones, Salgarkar, van Rees (2021), sine-Gordon in AdS | SDPB | N (gap maximization by radial bisection = feasibility runs, settings not stated; OPE-maximization parts are O); setup "entirely analogous to" 1607.06109, which states no flags either | breathers.tex:87 (footnote); kinks.tex:332 | – | "The numerical bootstrap analyses in this paper were all done using SDPB … The numerical setup is entirely analogous to \cite{Paulos:2016fap}." (breathers.tex:87); "find a central value of $g_1^*$ and $g_2^*$ where the problem is primal feasible for the desired gap. Then … do a radial bisection for several angles to find the boundary" (kinks.tex:332); "if we extrapolate the numerical results to infinite numerical precision we obtain an excellent match" [precision = Λ] (breathers.tex:87) |
| 2111.01169 | Du, Zhang, Zhou (2021), Triple crossing positivity bounds for multi-field theories | SDPB | O | tcone31.tex:429, 531, 699 | – | "we search for places where the objective function vanishes to find the boundaries of the positivity bounds" (tcone31.tex:699) |
| 2112.11665 | Zhang (2021), SMEFTs living on the edge | vertex enumeration (lrs); SDP/SDPB mentioned only as a backup option | X | draft.tex:560 | – | "Since the main purpose here is to address the inverse problem, we will not use the SDP approach in this work." (draft.tex:560) |
| 2203.02421 | Kruczenski, Penedones, van Rees (2022), Snowmass white paper: S-matrix bootstrap | – (white paper; names SDPB as the tool of the primal method) | X | whitepaperV2.tex:432 | – | "The numerical results suggest that as $N\to \infty$ the inequalities \eqref{unitarity} tend to be saturated for any $s$ and $\ell$." (whitepaperV2.tex:432) |
| 2203.06805 | de Rham, Kundu, Reece, Tolley, Zhou (2022), Snowmass white paper: UV constraints on IR physics | – (white paper) | X | snowmass_uvconstraints.tex:149 | – | – |
| 2203.11950 | Albert, Rastelli (2022), Bootstrapping pions at large N | SDPB | O | pions_paper.tex:629, 1069, 1355 | – | "By numerical experimentation we have seen that convergence in spins depends significantly more on how large $J_{\text{max}}$ is rather than on the density of the grid of spins." (pions_paper.tex:629); "This is somewhat puzzling because theories that saturate a bound are generally expected to be unique." (pions_paper.tex:1403); "It does not have to be an \textit{exact} degeneracy---which are usually associated to numerical convergence issues in \texttt{SDPB}, but just an approximate degeneracy" (pions_paper.tex:1415); "the coupling constants of many points of figure \ref{fig:spectrum} are down by several orders of magnitude, indicating that they might indeed be in some sense spurious" (pions_paper.tex:1415) |
| 2204.01786 | Karateev, Marucha, Penedones, Sahoo (2022), Bootstrapping the a-anomaly in 4d QFTs | SDPB | O | main.tex:1514, 2623 | – ("We demand 30 significant digits of precision in the numerical evaluation of integrals", main.tex:2541 source — Mathematica integrals, not SDPB) | – |
| 2207.12448 | Chen, Fitzpatrick, Karateev (2022), Nonperturbative bounds on scattering of massive scalars in d≥2 | SDPB (primal, nonlinear unitarity as SDP) | O | bootHDalt.tex:1025 "found by solving various numerical optimization problems using the SDPB software" | – (no SDPB parameters given) | bootHDalt.tex:1737: "we can run our bootstrap analysis efficiently in $d=2$ and in $2.5 < d < 4$, but there is a window $2<d<2.5$ where the numerics become poorly behaved." (ansatz/partial-wave issue, not solver termination) |
| 2211.05795 | Häring, Hebbar, Karateev, Meineri, Penedones (2022), Bounds on photon scattering | SDPB (primal optimization, problems built in Mathematica) | O | main.tex:840–848 table `tab:params` | "SDPB precision & 832 (binary)"; "dualityGapThreshold & $10^{-8}$"; "integral precision & 35 (decimal)"; "mathematica internal precision & 200 (decimal)" (main.tex:846–848) | – |
| 2211.12488 | Fernandez, Pomarol, Riva, Sciotti (2022), Cornering large-Nc QCD with positivity bounds | SDPB (dual positivity bounds) | O | draft.tex:1884 "solved using a semidefinite problem solver such as \texttt{SDPB}" | – | draft.tex:1884: "\texttt{SDPB} can only impose the positivity condition ... at the level of polynomials, therefore we must perform the change of variables"; draft.tex:1433 (commented-out text): "Numerical bounds converge badly in this limit similarly to how they failed to find the correct position of the kink" |
| 2212.00151 | Guerrieri, Murali, Penedones, Vieira (2022), Where is M-theory in the space of scattering amplitudes? | SDPB (primal, minimize α) | O | WhereIsMtheory.tex:605 "We minimize $\alpha$ subject to unitarity and positivity constraints using \texttt{sdpb}"; App. ap:numerics (l.928) | – (no SDPB parameters; Chebyshev grid of 326, L=200) | WhereIsMtheory.tex:564 fn: "these integrals need to be done for each $s$ with a huge precision to be fed into \texttt{sdpb} later"; l.605: large-spin conditions "turn out to be too constraining at finite $N$, because they demand an infinite tower of resonances" |
| 2212.03917 | Correia, Penedones, Vuignier (2022), Injecting the UV into the bootstrap: Ising Field Theory | SDPB (dual linear optimization) | O | submit.tex:291 "The problem being linear in the dual variables can be tackled down with SDPB"; submit.tex:1816 "using SDPB to solve the dual optimization problem" | – (Chebyshev grid 200 points) | submit.tex:291 fn (Slater/strong duality): "To ensure strong duality, i.e. that the duality gap closes, we must further require that there exists an interior point, i.e. a non-optimal primal solution. This is known as Slater's condition"; "Slater's condition can be shown to be satisfied by explicitly constructing a non-optimal primal solution" |
| 2304.01259 | Hong, Wang, Zhou (2023), Causality bounds on scalar-tensor EFTs | SDPB (dual, Wilson-coefficient bounds) | O | stpositivity61.tex:910 table `tab:num` "Non-default \tt SDPB parameters" | "--precision=766", "--dualityGapThreshold=1e-11", "--maxComplementarity=1e+80", "--maxIterations=20000" (stpositivity61.tex:910) | stpositivity61.tex:837: "We find that the point density needed to achieve convergence depends on the dimension of the truncated ... functional space, which is the main limiting factor" |
| 2306.06639 | Xu, Hong, Wang, Zhou (2023), Triple crossing positivity bounds ... Horndeski and DHOST | SDPB (LP with continuous variable) | O | TripleSymmetric.tex:1409 "We set the precision parameter in SDPB to be 1024 and the value of the maximal iterations to be 1000." | precision 1024; maxIterations 1000 | TripleSymmetric.tex:634: "if the UV only has a spin-2 state but no higher spin states, we will not have any available positivity region" (convergence tests in App. A) |
| 2307.01246 | Albert, Henriksson, Rastelli, Vichi (2023), Bootstrapping pions at large N II | SDPB (dual positivity bounds) | O | pionsPart2.tex:1636 "amenable to a solver such as SDPB" | – | pionsPart2.tex:1707 fn: "due to some numerical obstruction, SDPB is ignoring the additional null constraints"; l.1807: "SDPB sets to zero its contribution and yields the same figure"; l.2058: "since they involve contributions with opposite signs, SDPB weights them by zero to satisfy the positivity requirement, thus ignoring them." |
| 2307.02305 | Marucha (2023), Bootstrapping the a-anomaly in 4d QFTs: Episode II | SDPB (primal, minimize a-anomaly) | O | 03-numerical-setup.tex:10 "using SDPB\cite{sdpb} to find a vector ... that minimizes $a$-anomaly" | "512 bits of mantissa precision was found to be (safely) more than enough" (03-numerical-setup.tex:187) | 03-numerical-setup.tex:187: "Many term cancelations in computations need large precision floating point numbers"; "smaller sizes, like $n=100$, $n=150$ giving different, and explicitly wrong answers" (grid size) |
| 2307.04729 | Ma, Pomarol, Sciotti (2023), Bootstrapping the chiral anomaly at large Nc | SDPB (dual positivity bounds) | O | bootstrappingchiralanomaly.tex:1235 "The same result can be found numerically using \texttt{SDPB}" | – | – |
| 2310.06027 | Acanfora, Guerrieri, Häring, Karateev (2023), Bounds on scattering of neutral Goldstones | SDPB (primal, nonlinear unitarity) | O | main.tex:678 "imposed numerically using SDPB" | – | main.tex:678: "at finite $N_\text{max}$ there is a preferred value of $g_2$ for which the numerics converges faster"; main.tex:758: "In \cite{Haring:2022sdp} it was observed that the numerics breaks down for large values of $L_\text{max}$. This was a severe obstacle for performing the $L_\text{max}\rightarrow \infty$ extrapolation" (ansatz fix proposed) |
| 2310.06888 | McPeak, Venuti, Vichi (2023), Adding subtractions: comparing the impact of different Regge behaviors | SDPB (dual functionals) | O | main.tex:867 "solving it with \texttt{SDPB}" | – (table `tab:my_label` lists equations/spins only) | main.tex:1379: "Failing to adhere to this criterion would lead SDPB to opt for a functional that vanishes when applied to the asymptotic behavior ... This, in turn, could artificially yield overly strict bounds or even lead to complete exclusion."; main.tex:1195: "to maintain positivity of the functional, it is important to keep hundreds of digits of precision." |
| 2310.09698 | Li (2023), EFT bootstrap, large-N χPT and holographic QCD | SDPB (primal and dual) | O | large_N_pion.tex:798, 834 "We use SDPB ... to implement the algorithm." | – | large_N_pion.tex:869: "low spin sampling and low $N_{\rm max}$ would give us trash, which does not extrapolate well"; "we find that $N_{\rm max}=25$ is enough to conclude the strong duality, as the relative error of primal bounds from the dual bounds is roughly $\sim 1\%$." |
| 2310.10729 | Berman, Elvang, Herderschee (2023), Flattening of the EFT-hedron | SDPB and CPLEX (LP; "Most of the plots in the paper were generated with SDPB") | O | Draft.tex:445, 1224, 1293 (sec:sdpb) | – (no SDPB parameters) | Draft.tex:445: "CPLEX runs faster for the precision needed ... but when high-precision results are needed, SDPB is the more efficient and reliable choice."; Draft.tex:1543: "For high-precision, we find SDPB faster and more reliable."; Draft.tex:2253: "too-low $\ell_\text{max}$ yields nonsensical non-monotonically increasing results" |
| 2311.03031 | Córdova, Correia, Georgoudis, Vuignier (2023), The O(N) monolith reloaded | SDPB (primal and dual) | O | main.tex:309 "one solves unitarity ... numerically using SDPB"; main.tex:1207 "dual problem ready to be implemented in SDPB" | – | main.tex:416 fn: "As we increase the numerical precision by considering larger ansätze ... the gap between dual and primal bounds closes". (The "jump" hits at main.tex:710 refer to a jump in the singlet amplitude, not a solver jump.) |
| 2311.03451 | Bhat, Chowdhury, Sinha, Tiwari, Zahed (2023), Bootstrapping high-energy observables | SDPB (primal, CSDR basis) | O | main.tex:808–815 table `SDPBTable` | "SDPB precision & 1024 (binary)"; "dualityGapThreshold & $10^{-7}$"; "Mathematica internal precision & 200 (decimal)" | main.tex:556 fn: "Recent versions of Mathematica can do SDP up to machine precision. We examined this and concluded that machine precision is not sufficient for our purposes, unfortunately." |
| 2311.09283 | Elias Miró, Guerrieri, Gümüş (2023), Extremal Higgs couplings | SDPB (dual, relaxed linear problem) | O | O4_twocolumn_submission.tex:1343 "we chose to work with a linear problem solver named \texttt{SDPB}" | – | O4_twocolumn_submission.tex:1343: "The reason of choice for us was its ability to achieve a reasonable degree of precision in the optimization objective, and the possibility to parallelize the computations on a cluster." |
| 2311.13631 | Häring, Zhiboedov (2023), The stringy S-matrix bootstrap | SDPB (LP, primal and dual); GLPK/Gurobi tried | O | main.tex:643, 1181 | – | main.tex:643 fn: "We also tried linear solvers such as GLPK and Gurobi. However, we observed that as we increase $\Nmax$, high precision was needed and we turned to SDPB, where arbitrary precision can be used."; main.tex:1214: "the convergence in the number of spin constraints is slower" |
| 2312.00127 | Guerrieri, Hebbar, van Rees (2023), Constraining glueball couplings | SDPB (dual minimization) | O | main_v4.tex:523 "We use SDPB ... to solve the semidefinite program numerically" | – | main_v4.tex:523: "We pick $\mu^2 = 12$ since any larger value runs into difficulties with the dual positivity constraints at large $J$." |
| 2312.15013 | Albert, Henriksson, Rastelli, Vichi (2023), Bootstrapping mesons at large N: Regge trajectory from spin-two maximization | SDPB (dual positivity bounds + spectrum extraction) | O | DraftPart1-main.tex:307, 586 | – | DraftPart1-main.tex:586: "all these additional states are spurious; they are artifacts of the truncations introduced when using numerical solvers like \texttt{SDPB}."; l.660: "Surprisingly, \texttt{SDPB} does not find any subleading (or daughter) trajectories" |
| 2401.00350 | Zheng (2024), Bootstrap Method in Theoretical Physics (thesis) | SDPB cited in overview only; matrix/lattice bootstrap chapters: no solver keyword found (no SDPA/MOSEK/CVX hits) | X | ch1/ch1_main.tex:52, 66; ch3/ch3_main.tex:27 | – | ch1/ch1_main.tex:66: "the traditional polynomial approximation used in \textit{SDPB} is unsuitable" (for correlator bounding) |
| 2401.08736 | Eckner, Figueroa, Tourkine (2024), Regge bootstrap: from linear to nonlinear trajectories | MOSEK (LP, double precision) and SoPlex; SDPB used only during development | X | regge-bootstrap.tex:396, 655 | – | regge-bootstrap.tex:655: "The main limitation of \textsc{mosek} is that it only works with double point precision, which for us means that $N_{\mathrm{traj}} = 7$ is the last reliable number of trajectories."; "we routinely used SDPB during the course of development of the project, but the large number of constraints which we process induced a slow down in speed not adapted to the exploratory work."; "SDPB will be a very serious option." |
| 2402.13327 | Bertucci, Henriksson, McPeak, Ricossa, Riva, Vichi (2024), Positivity bounds on massive vectors | SDPB (dual, extremal values of observables) | O | main.tex:747 "use semi-definite programming via SDPB to find the extremal values" | – | main.tex:2086: "Because SDPB only works with polynomials, we need to take care of these square roots." |
| 2404.04479 | Hong, Wang, Zhou (2024), On capped Higgs positivity cone | SDPB (primal-type SDP with discretized UV scale) | O | paper_old.tex:320, 343 | – | paper_old.tex:461: "the {\tt SDPB} package, which can solve various field-theoretical semi-definite programs efficiently and highly accurately" |
| 2404.10812 | Guerrieri, Homrich, Vieira (2024), Multiparticle flux-tube S-matrix bootstrap | SDPB (primal; dual in appendix) | O | main.tex:527 "imposed numerically using \texttt{SDPB}" | – | – |
| 2406.03543 | Berman, Elvang (2024), Corners and islands in the S-matrix bootstrap of the open superstring | SDPB (LP bounds + spectrum extraction) | O | SSCorner.tex:485, 1689, 1780 | – | SSCorner.tex:1329: "SDPB does not appear to find the ``daughter'' Regge trajectories."; l.1952: "when we use SDPB to {\em minimize} a coupling ... it may give a negative value, so we enforce positivity by hand" |
| 2407.02346 | Beadle, Isabella, Perrone, Ricossa, Riva, Serra (2024), Non-forward UV/IR relations | sdpb (dual functionals) | O | main.tex:1151, 1169 | "set up with the default parameters except the maximum number of iterations that has been increased for the case with gravity from $500$ to $1000$." (main.tex:1169) | main.tex:1169: "we find it useful to restrict the parameters $b_j$ to be at most of order $10^6$ in absolute value. This facilitates numerical convergence and avoids fake solutions." |
| 2410.01914 | Berman, Elvang, Geiser, Lin (2024), Analytic bounds on the spectrum of crossing symmetric S-matrices | SDPB (coupling maximization) | O | MaxSpin.tex:232 "we use SDPB ... an optimization code originally developed for the conformal bootstrap" | – | – |
| 2410.09794 | Xu, Hong, Wang, Zhou (2024), Positivity bounds on parity-violating scalar-tensor EFTs | SDPB (dual bounds, five-region scheme) | O | ParityViolatingPositivityV2.tex:412, 1421 (App. numde) | – (convergence tests in Fig. conver) | ParityViolatingPositivityV2.tex:639: "This kind of optimization objective cannot be directly solved by the SDPB package, and a recursive solving procedure is required." |
| 2410.23333 | Guerrieri, Häring, Su (2024), From data to the analytic S-matrix: a bootstrap fit of the pion amplitude | SDPB (inner convex solve) + particle-swarm optimization (Mathematica) for outer fit | O | FitPionsv2.tex:599 "We solve this problem using the standard SDPB solver"; l.885 | – | FitPionsv2.tex:611 fn: "it is possible to efficiently compute the gradient of a Bootstrap problem solved with the interior point method as the one implemented in SDPB." |
| 2412.09610 | Gümüş, Leflot, Tourkine, Zhiboedov (2024), S-matrix bootstrap with neural optimizers I | PyTorch neural optimizer (primal, dual) + SDPB (primal ρ-basis and linearized dual) | O | clean-toy-model.tex:769, 970, 1439 | – | clean-toy-model.tex:1166: "SDPB spends $O(10)$ minutes on a machine with 32 cores to produce an extremal amplitude"; l.1258 (Newton, not SDPB): "For $\frac{c_0}{32\pi}\gtrsim 1.6$ the algorithm diverges, even if hot-started \textit{on} the actual solution."; "we attempted to hot-start Newton's method by initializing $f_0$ with the neural network's output ... In some cases, the method converged, but in others, it did not."; l.562 (NN): "hot-starting significantly reduces the required number of epochs; typically by a factor of 2" |
| 2412.13368 | Berman, Elvang, Geiser, Lin (2024), Bootstrapping extremal scalar amplitudes with and without supersymmetry | SDPB (coupling maximization, bounds, spectrum) | O | main.tex:204, 1198 (sec:num) | – | main.tex:1539 fn: "the extremization results of SDPB are much more sensitive to $k_{\max}$ than they are for smaller values of $\mu_c$"; l.2075: "SDPB is able to optimize the bounds by adding states along a single Regge trajectory as well as including spurious states with very small couplings." |
| 2412.14094 | Chester, Dempsey, Pufu (2024), Higher-derivative corrections in M-theory from precision numerical bootstrap | SDPB (LP for extremal functional, "with extended precision") | O | ABJMdraft.tex:808–834 table `tab:numerics` | "precision & 512"; "dualityGapThreshold & $10^{-30}$"; "primalErrorThreshold & $10^{-30}$"; "dualErrorThreshold & $10^{-30}$"; "feasibleCenteringParameter & 0.1"; "infeasibleCenteringParameter & 0.3"; "stepLengthReduction & 0.7"; "maxComplementarity & $10^{100}$" (no find/detect flags) | ABJMdraft.tex:808: imposing the integral constraint twice "works in our case, but numerically it is more intensive and less stable" |
| 2412.17902 | Berman, Geiser (2024), Analytic bootstrap bounds on masses and spins | none (analytic paper; SDPB only cited in intro) | X | main.tex:132 | – | – |
| 2501.17949 | Chang, Parra-Martinez (2025), Graviton loops and negativity | SDPB (dual functionals, fixed-a sum rules) | O | Negativity.tex:544, 1450 | – ("we choose them such that the bounds remain the same (within desired precision) when the parameters are slightly increased") | Negativity.tex:1436: "This does not guarantee positivity for all $m>1$, but if there is any negative region, one can add more sample points there ... and repeat the process." |
| 2503.22798 | Ghosh, Paulos, Suchel (2025), Solving 1D crossing and QFT2/CFT1 | SDPB (central-charge / OPE bounds, as cross-check of analytic functionals) | O | main.tex:1843, 1856, 1967 | – | main.tex:1856: "this simple procedure leads to functionals in perfect agreement with those produced by semidefinite optimization methods using SDPB." |
| 2506.03862 | Bhat, Saha, Sinha (2025), Stringy dispersion relation for field theories | SDPB 3.0.0 (dual bounds) | O | main.tex:1147 | "We imposed the constraints using SDPB 3.0.0 ... ``––precision=1024'' and ``––dualityGapThreshold=1e-10''." | – |
| 2506.04313 | Correia, Georgoudis, Guerrieri (2025), Cross-section bootstrap: unveiling the Froissart amplitude | SDPB (primal) | O | main_submit.tex:278 "We solve the bootstrap optimization problem via \texttt{SDPB}" | – | main_submit.tex:278: improved positivity constraints "significantly stabilizes the numerics in $L_\text{max}$ at the value of $L_\text{max} = 18$" |
| 2506.09884 | Pasiecznik (2025), Bootstrapping gravity with crossing symmetric dispersion relations | SDPB (dual, smeared functionals) | O | main.tex:256 | – | main.tex:294: "produces large oscillating values which SDPB tries to find positive combinations of, leading to large cancellations ... this can hinder convergence of SDPB. To address this issue, we adjust the heavy state list" |
| 2506.22538 | Berman, Elvang, Figueiredo (2025), Splitting regions and shrinking islands from higher-point constraints | SDPB (LP bounds; plus feasibility double-scan) | N (feasibility double-scan, settings not stated; other runs O) | main.tex:309, 886, 1716 | – | main.tex:1716: "it selects the points in $(X,Y)$ for which SDPB converges to a solution and excludes points where it fails to find a solution.\footnote{This can be quite sensitive to the choice of spins included ...}"; main.tex:1115: "finding that SDPB only converges to a solution in the two separate regions" |
| 2506.22546 | Tolley, Wang, Zhou (2025), Primal S-matrix bootstrap with dispersion relations | SDP, "solvable by a package such as {\tt SDPB}" (solver not named explicitly beyond this) | O | main.tex:192, 383 | – | main.tex:383: linear unitarity for $s>s_{\rm max}$ "aids in improving convergence" |
| 2507.12535 | Bellazzini, Pomarol, Romano, Sciotti (2025), (Super)gravity from positivity | SDPB (implied: "can be implemented using \texttt{SDPB}", results shown) | O (Wilson-coefficient bounds; settings not stated) | main.tex:1324 | – | "With the present number of constraints $\mathcal{O}(15)$ and due to the slow convergence this expectation is not yet fulfilled." (main.tex:1405) |
| 2508.09246 | Cheung, Remmen (2025), Strings from Almost Nothing | none (analytic) | X | uniqueness_v3.tex:162 (citation list only) | – | – |
| 2510.19909 | Alday, Armanini et al. (2025), From Partons to Strings: Coulomb branch of N=4 SYM | SDPB (dual Wilson-coefficient maximization) | O (settings not stated) | main.tex:2278, 3444–3470 | – | "A formal proof of positivity would require exact-arithmetic verification, which is nontrivial when the functionals are non-polynomial." (main.tex:3446); "This refinement step is computationally expensive, as it requires running SDPB multiple times." (main.tex:3469); "For a selected subset of points we then performed the adaptive-refinement procedure to verify convergence of the objective function." (main.tex:3470) |
| 2512.13780 | (2025), Positivity with long-range interactions | "semidefinite optimization \cite{Simmons-Duffin:2015qma}" — solver not named beyond the citation; bounds on Wilson coefficients (optimization) | O (solver attribution by citation only) | main_v2.tex:1731 | none stated | "we evaluate the bounds as we increase $N$ (and $k_\text{max}$), and check if the bounds converge" (:1731) — convergence in truncation, not solver |
| 2512.17828 | Eckner et al.? (2025), Regge trajectories for UV completions of graviton scattering | SDPB (primal bootstrap, coupling maximization) + Mathematica wrapper [Metayer:SDPBwrapper] | O | single-traj.tex:500 | none stated | "By default, SDPB produces spectra with a plethora of states above the leading trajectory ... These states appear spurious" (:660); "the $N_{\rm max}\to \infty$ limit is ill-defined, as in that case the values of the ansatz parameters become infinite" (:542); no termination/instability remarks |
| 2512.24474 | (2025), Tracking S-matrix bounds across dimensions | SDPB (primal S-matrix, optimization) + Mathematica wrapper [Metayer:SDPBwrapper] | O | main-PRL.tex:206–210 | none stated | "For minimized observables, convergence is much more difficult than for maximal. ... our numerics actually becomes unable to capture accurate bounds past $d=6$ and will require a different approach" (main-PRL.tex:379); "$\beta_{n>0}$ are not restricted and determined dynamically by SDPB" (new_appendices.tex:257) |
| 2601.11705 | (2026), String theory from maximal supersymmetry | SDPB (EFT positivity bounds, max/min of Wilson coefficients) | O | main.tex:1410, 1443, 1458, 1699 | none stated | "SDPB finds several states along the leading slope-1 Regge trajectory, but it also has a tendency to include states with high spin at low masses. These states are known analytically to be disallowed ... but SDPB allows them with very small couplings at finite $k_\text{max}$" (:1699); "A lot more can be done to analyze and clean up the spectra from SDPB" (:1701) |
| 2601.22145 | Gümüş/Tourkine et al.? (2026), Neural S-matrix bootstrap II | neural-network (PINN) optimizer for the main results; SDPB for the primal semidefinite comparison (Sec. inelastic_sdpb, App. primal; min c_2 / max c_0 → optimization) | O (SDPB part) | 2PRR.tex:1773, 2073–2075 | none stated for SDPB | "lack of convergence on the SDPB side for $s>10^3$" (:1842 caption); "in the deep UV region, $x < 10^{-3}$, we observe new and unstable departures from unity at all values of $N_\text{max}$. Due to the lack of convergence, we interpret these extra inelasticities not as genuine particle production, but as transient behavior" (:1866); "the double spectral density did not exhibit a converging behavior at any value of $N_\mmax$ or $J_\text{min}$" (:1873). NN side: "three initial runs failed to converge but successfully converged upon restarting the training with a different random initialization" (:1116–1117); "the solver fails to converge once the cutoff is increased. Finally, for $c_0 > 56\pi$ we are unable to reach convergence on any grid" (:1344) |
| 2605.06613 | (2026), The Phases of the Scalar S-Matrix Island | SDPB (primal amplitudes, extremize linear combos of c_{0,0},c_{1,0}); dual bootstrap solver not named in hits | O | reggae_2.5.26.tex:841 | "$N_\text{max}=\{10,12,14,16,18,20\}$, $L_\text{max} \in \{16,18\}$ and $s_\text{max}=300$ to ensure convergence" (:841); no SDPB flags | "we first identify a zero for a given extremal amplitude and then use it as a hot start for neighboring amplitudes" (:1100 — Newton zero-finding of S_ℓ, not an SDPB hot start); "Threshold constants often diverge and can become numerically unstable." (:1250 — observable, not solver) |
| 2605.21582 | (2026), Multipositivity Constrains the Chiral Lagrangian | analytic; SDPB cited only as a future "systematic numerical study" | X | multipos.tex:649 | – | – |
| 2606.09980 | (2026), Where is tree-level heterotic string theory? | SDPB (smeared sum-rule positivity, maximize α·v_obj; spectra extracted from SDPB) | O | main.tex:316, 383, 404, 503 | k_max=5/7, n_max=11/15/19 (truncation only); no SDPB flags | "the raw spectra typically contain spurious poles" (:383); "Ensuring positivity in this regime requires greater care. To remain conservative while keeping the computation tractable, we therefore use a smaller number of wavepackets" (:501); "may still contain spurious points to the right of the leading trajectory" (:527) |
| 2606.19283 | Xu (2026), A Dispersive Bootstrap for the Virasoro-Shapiro Amplitude | SDPX.rs (Rust, 256-bit LP solver); Gurobi (Float64) in first version; SDPB only in a timing benchmark on two LPs | O (SDPB run only as benchmark, LP minimization) | main.tex:1712 "We use SDPX \cite{SDPX:2026}\footnote{The first version used Gurobi with double-precision arithmetic (Float64).}"; main.tex:1754–1775 (Table tab:sdpb-sdpx) | "identical inputs ..., 256-bit arithmetic and $10^{-30}$ thresholds, using 1 solver core" (main.tex:1774, caption); "common $10^{-30}$ tolerances" (main.tex:1758) | "Their objective values agree within $3\times10^{-30}$; the median SDPX time is 21--47 times shorter" (main.tex:1759); SDPB 190/232 iterations vs SDPX 39/68 (main.tex:1774); "inconclusive audit checks are recorded as unresolved and do not define the plotted bounds" (main.tex:1748); "weights below $10^{-22}\rho_{\max}$ are treated as zero. They lie at the interior-point numerical floor, $10^{-24}$--$10^{-35}\rho_{\max}$" (main.tex:1750–1752) |
| 2606.19420 | Albert (2026), Bootstrapping Pion Form Factors at Large N | SDPB | O | draft.tex:576 "streamline the search for bounds using a semidefinite program solver such as \texttt{SDPB}"; draft.tex:767 "Running a systematic semidefinite program with \texttt{SDPB} ... for the upper bound" | – (no solver parameters stated) | "which converges quite fast with the number of null constraints" (draft.tex:581); "the convergence is rather slow" [in n_max, not solver] (draft.tex:656) |
| 2607.13141 | Chen (2026), S-matrix bootstrap bounds on self-interacting dark matter | SDPB implied only ("can be handled by a high-precision solver such as SDPB"); solver actually run not explicitly named | O (implied; objective = maximal threshold amplitude) | dm_bootstrap_bounds.tex:113; numerical parameters at dm_bootstrap_bounds.tex:159–161 | – (grid parameters only: N_s=299, ℓ_max=36, k_max=28) | "The convergence of the optimization objective, the maximal threshold amplitude, is shown in Fig.~\ref{fig:conv}" (dm_bootstrap_bounds.tex:161) — truncation convergence, no solver remarks |
| 2607.14230 | Berman (2026), Gravitational Effective Theories with Maximal Supersymmetry and a Peculiar Parity | SDPB | O | main.tex:1127 "how to include the nonlinear constraints in the semi-definite optimizer SDPB"; main.tex:1180 | – | "the bounds are not fully converged. Including higher orders in the null constraints and nonlinear constraints is thus expected to further shrin[k]" (main.tex:1208) — truncation, not solver |
| 2607.27300 | Shao (2026), Analytic Boundaries of Infinite-Spin-Tower Amplitudes from Hidden Zero | SDPB (exclusion boundary of Berman:2025owb, extended with more nonlinear constraints) | O | main.tex:234 "dashed line denoting SDPB result~\cite{Simmons-Duffin:2015qma,Berman:2025owb}"; main.tex:687 "using SDPB, maximizing the lowest-lying spin-2 coupling, one can reach the extremal boundaries" | – | "it has not been shown that the rule-out boundary has converged~\cite{Berman:2025owb}. After implementing more nonlinear constraints ..., we observe that rule-out boundary move closer to our analytic boundary. The gap is still there because the convergence is slow with respect to number of nonlinear relations" (main.tex:239) — truncation convergence |
| 2608.05273 | Bertucci (2026), Moduli Bounds from Spin-2 Sum Rules | SDPB | O | moduli_arxiv_v1.tex:198 "We can find the $\vec{\alpha}$ that produce the strongest bounds using \texttt{SDPB}" | – | – |
| 2608.19322 | Meçaj (2026), The EEC-Hedron: Positivity Bounds on Energy Correlators | not named; sdpb mentioned only as an example dual solver; primal-approach bounds (Table tab:PrimalBounds) solver unstated | X | DraftFinal.tex:910 "Semi-definite programming solvers such as {\tt sdpb} ... either find such $\boldsymbol{\alpha}$ or prove that no such $\boldsymbol{\alpha}$ exists." | – | "we will mostly focus on how non-trivial lower bounds arise rather than efficient methods for numerically computing them" (DraftFinal.tex:1142) |
| 2609.09282 | Ferretti (2026), Bounds on scattering amplitudes of non-identical scalar particles in 4d | SDPB (+ a modified fork "sdpb-midck-stallingrecover"); Mathematica SemidefiniteOptimization mentioned as alternative | O | main.tex:1075 "In this work we use \texttt{SDPB} ... to solve these optimisation problems"; app. "SDP solver" main.tex:2428–2430 | "The parameters we used for the solver are the default ones, in particular a \texttt{dualityGap} of $10^{-30}$, and a binary \texttt{precision} of 655." (main.tex:2430) | "Conditions in the SDP with eigenvalues very close to zero are problematic for the solver \texttt{SDPB} and can lead to instabilities where the algorithm never manages to achieve a \emph{dual jump}, unless the error thresholds are set extremely small, roughly below the size of the smallest eigenvalue involved, which, in turn, also requires working at extremely high precision." (main.tex:2357); "After performing this rescaling we observe that the \texttt{SDPB} solver always has both primal and dual jumps, that the internal precision needed can be dramatically reduced, and that the internal convergence of the SDP algorithm is much faster." (main.tex:2388); "On certain occasions, especially before applying the SDP rescaling described above, we also used a modified version to overcome some stalling problems, available at~\url{https://gitlab.com/apiazza134/sdpb-midck-stallingrecover}." (main.tex:2429); "somewhat hard to solve and ill-conditioned as we increase the number of sampling points" (main.tex:2151) |
| 2610.31578 | Bocchia (2026), Large N hadron scattering bootstrap: massive pions and glueballs | SDPB (coupling maximization; dual functional / spectrum extraction) | O | main_v6.tex:1188 "Residues are extracted from the output of the SDPB \cite{Simmons-Duffin:2015qma}, the solver we use in practice for our optimization problems."; Table tab:numerics main_v6.tex:1887; main_v6.tex:2153 | "working precision & $110$ digits ...; \texttt{SDPB duality gap threshold} & $10^{-10}$" (main_v6.tex:1886–1887); "with SDPB, at 100 digits of precision" (main_v6.tex:2153); spectrum "\texttt{--threshold=1e-10}" (main_v6.tex:1903) | "unlike the masses which converge quite fast in the number of null constraints, the residues are quite unstable" (main_v6.tex:1188); "it is positive there, up to numerical noise" (main_v6.tex:1893); "The \texttt{SDPB} zero search is performed with an aggressive threshold (\texttt{--threshold=1e-10}). As a consequence, some physical resonances are cut ... At the same time, spurious poles appear" (main_v6.tex:1903) |

## Quantum-mechanical, matrix, lattice and spin-system bootstrap (51 papers: T=1, H=1, O=12, N=7, X=30)

| arXiv | Reference | Solver | Class | Where stated | Flags / values (verbatim) | Jump / convergence / instability remarks |
|---|---|---|---|---|---|---|
| 1504.00368 | Dyer (2015), Monopole operators in CP^{N_b-1} (2+1d) | none (analytic large-N + comparison to QMC) | X | MonopolesCPN_revised.tex:916 | – | only outlook: "It would be of great interest to apply the recent progress in bootstrap methods \cite{Rattazzi:2008pe, Simmons-Duffin:2015qma} to also determine such exponents." (tex:916) |
| 1511.04074 | Qualls (2015), Lectures on CFT | none (lecture notes) | X | lectures.on.cft.arxiv.v2.tex:4830 (bib only) | – | – |
| 1512.02491 | Hasenbusch (2015), Variance-reduced estimator, broken Z2 (MC) | none (Monte Carlo) | X | main.tex:1388 (bib only) | – | – |
| 1603.01995 | Iha (2016), Upper bound on mass anomalous dimension (SU(N) bootstrap) | SDPB (direct; Mathematica-style parameters derivativeOrder/keptPoleOrder/Lmax) | N | upper_final.tex:186, 961 | "we used a semidefinite programming code, SDPB of~Ref.~\cite{Simmons-Duffin:2015qma}" (tex:186); "(\texttt{derivativeOrder}=N_{\text{max}},\texttt{keptPoleOrder}, \texttt{Lmax})=(16,20,24)" (tex:967–968 src) — feasibility binary search ("We terminate the search when the difference between two consecutive $\Delta_{\text{trial}}$ becomes less than or equal to~$0.01$", src tex:975–977); no SDPB termination flag stated | – |
| 1605.04052 | Nakayama (2016), Bootstrap bound for conformal multi-flavor QCD on lattice | SDPB via cboot | N (cboot front end: threshold flags passed by default unless overridden) | confQCD.tex:124 | "The actual implementation of the numerical conformal bootstrap is based on cboot \cite{cboot}, which uses the SDPB as a core part of the semi-definite programming." "$\Lambda (= N_{\mathrm{max}}) = 17$" (tex:124); no flags stated | "The other parameters such as the number of included spin are chosen appropriately so that the numerical optimization is stable." (tex:124); "the convergence of the numerical conformal bootstrap bound with respect to the search space dimension $\Lambda$ is not dramatically fast in four dimensions" (src tex:170) — both about truncation, not solver termination |
| 1707.05665 | Hasenbusch (2017), Interface tension improved Blume-Capel (MC) | none (Monte Carlo) | X | paper.tex:1425 (bib only) | – | – |
| 1710.03574 | Lundow (2017), Ising universality class in d=3: corrections to scaling (series/MC) | none | X | no SDPB mention in source beyond citation of Simmons-Duffin JHEP 06, 174 for bootstrap exponents (src ZF3d_v10.tex:56, bib :879) | – | – |
| 1802.02319 | Meneses (2018), Structural test for conformal invariance of critical 3d Ising (lattice) | none (lattice MC) | X | virial-v5.tex:173 (cited for critical exponents only) | – | – |
| 1803.10155 | Hucht (2018), Anisotropic scaling of 2d Ising I: torus (exact) | none | X | no SDPB mention in text; bib only (src Ising_BCs_1.bbl:440); the "jump" hit (Ising_BCs_1.tex:1183) is "no phase jump is present" — unrelated | – | – |
| 1904.04852 | Buric (2019), Superconformal Blocks: General Theory | none (analytic) | X | main.tex:72 (generic citation) | – | – |
| 1904.12749 | Caselle (2019), Conformal perturbation theory vs lattice (SU(2) YM) | none (lattice MC + CPT) | X | paper.tex:68 (cited for Ising exponents) | – | – |
| 1907.02988 | DeGrand (2019), Lattice methods for students at a formal TASI | none (lecture notes) | X | lecture.tex:1901 | – | – |
| 1909.05745 | Höhn (2019), The Conformal Packing Problem | SDPB (optimization: objective maximized) | O | main.tex:436, 853 | "We used the solver SDPB~\cite{sdpb} since it allows us directly to use the polynomial formulation of the problem as input. We have chosen $p(0)$ as the objective function to be maximized" (tex:436–438); "We used again the solver SDPB~\cite{sdpb} ... We have chosen $r$ as the objective function to be maximized" (tex:853–854); no termination flags stated | "For ranks $1$ to $4$, the chosen particular form of the semidefinite programming problem seems to have either no unique solution or it is numerically instable." (footnote, tex:440–441); "the approximately smallest values of $\Delta$ for which a positive solution for the objective function exists seem to converge for increasing degree $2N+1$" (tex:438–439) |
| 1910.03600 | Chang (2019), 3d N=4 Bootstrap and Mirror Symmetry | SDPB | O (bounds on C_T, C_J = OPE-coefficient optimization) | 3d.tex:1651 | "The semidefinite programming computations are performed using the SDPB solver \cite{Simmons-Duffin:2015qma,Landry:2019qug}." (tex:1651); no parameters stated | – (only extrapolation-in-Λ error estimates, tex:1651 footnote) |
| 2004.08069 | Nakayama (2020), Bootstrap bound on extremal RN black hole in AdS | SDPB via cboot | N (cboot front end: threshold flags passed by default unless overridden) | RNBH.tex:175 | "it can be numerically analyzed by using existing software \cite{Simmons-Duffin:2015qma}\cite{cboot}" (tex:175); no flags/parameters stated | – |
| 2004.13234 | Liu (2020), Quantum simulation of QFT as quantum chemistry | none | X | ht.tex:1010 (outlook: "Recent developments in large-scale bootstrap problems based on new implementation of semidefinite programming solver") | – | – |
| 2101.07318 | Manenti (2021), Exploring SU(N) adjoint correlators in 3d | SDPB | H (feasibility: threshold both sides + dual jump; detectPrimalFeasibleJump not listed) / O (OPE runs: all four False) | main.tex:1665–1713, Table "Parameters used in \texttt{sdpb}" (label table:sdpb) | feasibility column: "\texttt{findDualFeasible} & \texttt{True}", "\texttt{findPrimalFeasible} & \texttt{True}", "\texttt{detectDualFeasibleJump} & \texttt{True}" (tex:1694–1696); OPE column all \texttt{False}; "\texttt{precision} & $700$", "\texttt{dualityGapThreshold} & $10^{-20}$", "\texttt{primalErrorThreshold} & $10^{-60}$", "\texttt{dualErrorThreshold} & $10^{-60}$" (tex:1695–1698); "\texttt{maxIterations} & $500$", "\texttt{maxRuntime} & $86400$" (tex:1694); no detectPrimalFeasibleJump row (checked src main.tex, only occurrence of "detect" is line 1698) | – (no jump/convergence remarks; "converge" in src refers to kink positions only, src tex:556, 714) |
| 2105.02862 | Chiang (2021), Into the EFThedron and UV constraints from IR consistency | SDPB (optimization mode, for comparison with analytic geometry) | O | Note15.tex:359, 2585 | "We compare the boundaries with that obtained from numerical semidefinite programing using SDBP package~\cite{Simmons-Duffin:2015qma, Landry:2019qug}." (tex:359); "\text{Maximize}\quad B_1(\beta) ... And for SDP solver we are using SDPB \cite{Simmons-Duffin:2015qma, Landry:2019qug} to perform our computation." (tex:2585–2591); no parameters stated | "A small deviation can still be observed around \(\tilde{g}_{3,1} = 12\), which we expect is a consequence of the truncation at finite order." (tex:1492) — geometry vs SDPB, not solver trouble |
| 2107.09020 | Li (2021), Conformality and self-duality of Nf=2 QED3 (bootstrap) | not named explicitly (SDPB cited only as the reference for Λ; bootstrap bounds at Λ=31, 51) | N | src Nf2QED3.tex:329 footnote | "The parameter $\Lambda$ is the maximum number of derivatives in the linear functional, which is the major factor determining the numerical precision of bootstrap results \cite{SD2015qma}. $\Lambda=31$ is assumed in this work unless otherwise specified." (src tex:329); no solver flags | "it increases to $\Delta_{M_1}\geq 0.876$ using higher numerical precision with $\Lambda=51$" (src tex:329) — "precision" here means Λ, not solver precision |
| 2108.04830 | Kazakov & Zheng (2021), Analytic and numerical bootstrap for one-matrix model and "unsolvable" two-matrix model | SDPA (SDPA-dd / SDPA-qd); SDPB only in early stage | X | MatrixBootstrap.tex:1438–1440 (App. "Implementation in SDPA", "Choice of SDP solvers") | "The SDP solver for all of the numerical results in Section~\ref{QCSM} is SDPA" (tex:1440); "The $\Lambda=11$ calculation ... is done with SDPA-dd" (src tex:781); feasibility test done by slack variable because "SDPA doesn't have a built-in option to test the feasibility of a SDP" (src tex:1483) | "In the early stage of this work, we were mainly working with SDPB\cite{2015JHEP...06..174S}. Our experience shows that SDPB gives the most stable convergence in all situations, even when we set the SPDB precision to $64$. All other solvers sometimes fail to converge. The disadvantage of SDPB is that it is much slower and uses much more memory" (tex:1440); "For the lower bound of pink region \(\Lambda=9\), there are some numerical instabilities for \(-0.09<g<0\)" (tex:923); "Numerical instabilities may happen when we are too ambitious about the precision of the results or the input data is badly scaled. In this situation, one could try arbitrary precision solvers like SDPB and SDPA-GMP" (src tex:1506); "solving it with floating point numbers will cause some numerical instabilities" (loop-equation redundancy, src tex:1456) |
| 2111.13007 | Lawrence (2021), Bootstrapping Lattice Vacua | MOSEK ("SDPs are solved using the MOSEK toolkit", vacua.tex:46) | X | vacua.tex:46, 330 | – | "lifting $N_x$ to be too high causes numerical instabilities in the SDP solver, meaning that high-precision estimates of the ground-state energy cannot be obtained with this method. These instabilities kick in near $N_x \sim 14$" (vacua.tex:96); "numerical instabilities begin to appear once the order of the local operators reaches or exceeds $\phi^{10}$" (vacua.tex:320); "The solution of the SDPs ... suffered from numerical instabilities that prevented higher precision ... Precision issues in the conformal bootstrap ultimately necessitated the development of specialized SDP solvers~\cite{Simmons-Duffin:2015qma}" (vacua.tex:330) |
| 2201.07177 | Chiang (2022), (Non)-projective bounds on gravitational EFT | SDPB (optimization: max/min coupling ratios) + own linear-programming approach | O | GravityS13.tex:325, 518, 1708 | "Applying SDPB allows us to impose global consistency conditions" (tex:325); "This optimization procedure is approachable via numerical semi-definite programming (SDP)" (tex:518); "and one maximizes $A=(1,0,0,0)\cdot\vec{v}$. Using the solver SDPB, we are able to find the bound $-18.887<\frac{b_{4,1}}{b_{4,0}}<20$." (tex:1708); no parameters stated | "Using SDPB, from the extremal functional that determines the boundaries, we can read off the spectrum by reading off its zeros." (tex:336); commented-out: "At the extremal values ... the zeros are absent in the extremal functional for all spins smaller than the spin truncation $\ell_{max}=100$" (tex:687, inside a % comment) |
| 2202.04334 | Li (2022), Null bootstrap for non-Hermitian Hamiltonians | none (no SDP) | X | no SDPB mention in source (no 1502.02033 / "Semidefinite Program Solver" entry in null-bootstrap.tex) | – | – |
| 2204.07140 | Chiang (2022), De-projecting the EFThedron | linear programming (own setup from 2201.07177); SDPB cited generically only | X | npEFThedron.tex:327 | "when using either numerical semi-definite programming (SDP)~\cite{Simmons-Duffin:2015qma, Landry:2019qug}, pioneered for the EFT bootstrap in~\cite{Caron-Huot:2020cmc}, or analytical convex geometry" (tex:327); numerics: "we compare to numerical results from linear programming (LP)" (src tex:428) | "finding it is in fact indiscernible from numerical results due to LP, at least to the precision we tested." (src tex:1356) |
| 2205.01495 | Caron-Huot (2022), Graviton partial waves and causality in higher dimensions | SDPB (optimization: optimal bounds along rays) | O | gravity_high_d.tex:1292 | "We use the SDPB solver \cite{Simmons-Duffin:2015qma,Landry:2019qug} to search for linear combinations of the trial sum rules which are positive on all states and establish optimal bounds on the radial distance from the origin along various rays" (tex:1292); no parameters stated | "Since the functionals depend quadratically on the $\alpha_j$, we converge toward the boundary by optimizing a sequence of linearized quantities. In practice, we fix the set of functionals and increase the number of states until the bounds do not change" (tex:1292–1293) — iteration scheme, not solver trouble |
| 2205.12150 | Kapusta (2022), Extending a scaling equation of state to QCD | none (phenomenological EOS) | X | no SDPB mention in text; cited only for critical exponents: "The critical exponents are universal and taken to be $\beta = 0.3264$ and $\gamma = 1.2371$ ... \cite{bootstrap1,bootstrap2}" (src Scaling_EOS_v8.tex:184; bootstrap2 = Simmons-Duffin JHEP 06 (2015) 174, src :557–558) | – | – |
| 2207.05092 | Lanzetta (2022), Bootstrapping Lieb-Schultz-Mattis anomalies | SDPB via autoboot (→ cboot) | N (gap bounds = feasibility, termination not stated; cboot front end threshold-by-default) / O for central-charge minimization | main.tex:312, 386 | "To do the semidefinite programming, we will use \texttt{SDPB} \cite{Simmons-Duffin:2015qma} to search for a (matrix-valued) linear functional" (tex:312); "we want to minimize $-\alpha[\bold V_{R_1,0,0}^{\Delta_D}]$ ... which is again done using \texttt{SDPB}" (tex:386); autoboot used for crossing equations (src tex:296–305); no flags stated | "we also did a calculation where we improved some of our parameters to $\Lambda^{\text{mod}}=41$ and $S^{\text{mod}}_{\text{max}} =80$ ... we obtained an upper bound of $\Delta = 0.79990$ at $c=2.8$, thus ruling out $(\mathfrak g_2)_1$" (src tex:140) — truncation increase, not solver precision |
| 2209.14332 | Berenstein (2022), Semidefinite programming algorithm for the QM bootstrap | SDPA-GMP ("we used SDPA-GMP \cite{sdpa}, a primal dual interior point SDP solver built on the GMP ... library", main.tex:256) | X | main.tex:254–256 | "We worked with $\sim60$ digit (200 significant bits) precision." (main.tex:256) | "using single or double precision floats results in serious numerical error after $K \sim 10$. Similar issues were encountered in the conformal bootstrap program, which necessitated the use of an arbitrary-precision SDP solver \cite{simons-duffin}. We found the same to be necessary" (main.tex:254) |
| 2211.03819 | Nancarrow (2022), Bootstrapping the gap in quantum spin systems | SDPB, internally modified ("we bypass \verb\ | N | and use Mathematica code to directly generate these matrices $A, B$ and $c$ as the SDP input. The internal code for \verb\ | sdpb\ | also needs to be slightly changed", main.tex:1035); feasibility (rule out spectra with prescribed $E_{\rm gap}$) |
| 2211.08874 | Lawrence (2022), Semidefinite programs at finite fermion density | MOSEK ("SDPs are solved using the MOSEK toolkit \cite{mosek}", fermions.tex:77; "MOSEK ... implements an interior-point method", fermions.tex:111) | X | fermions.tex:77, 111, 251 | – | "the main obstacle encountered to using larger SDPs was the memory required to store and manipulate the SDP, rather than the time required during solving ... the memory use is dominated by bookkeeping for the interior point method" (fermions.tex:251) |
| 2212.03014 | Kull (2022), Lower bounds on ground-state energies of local Hamiltonians through the RG | YALMIP + MOSEK, SCS (own matrix-free SCS) ("We used YALMIP \cite{YALMIP} for modeling the problems and solved primarily using MOSEK \cite{mosek}", quantumMarginalProblem_revised3.tex:2348) | X (no SDPB mention in source) | …tex:2348, 2083–2088 | – | "we tried to use the splitting conic solver (SCS) ... but observed slow convergence and were not able to improve the results in any of the models" (…tex:2348); "for large-scale problems some SDP solvers exhibit slow convergence and one might wish to obtain a rigorous result from the last computed iteration and not wait for full convergence" and "take the dual variable produced by the solver and modify it to make it strictly feasible" (…tex:2085–2086, Sec. "Rigorous bounds from finite solver precision") |
| 2302.13900 | Lin (2023), Bootstrapping noninvertible symmetries (2d CFT modular bootstrap, mis-sorted) | SDPB; feasibility ("If such a functional exists, then the putative spectrum is ruled out", cat.tex:867) | N | cat.tex:867 footnote | "$\texttt{precision=768}$, $\texttt{initialMatrixScalePrimal=1e-10}$, $\texttt{initialMatrixScaleDual=1e-10}$, $\texttt{maxComplementarity=1e-30}$, $\texttt{feasibleCenteringParameter=0.1}$, $\texttt{infeasibleCenteringParameter=0.3}$, $\texttt{stepLengthReduction=0.7}$" (cat.tex:867); no find*/detect* flags, no thresholds | – |
| 2307.11724 | Berenstein (2023), One-dimensional reflection in the QM bootstrap | SDPA-GMP ("SDPA-GMP \cite{sdpa}, the arbitrary-precision SDP solver we used for our numerical computations", main.tex:216 (commented line); "runs on a multiple-precision solver \cite{sdpa}", main.tex:222) | X | main.tex:216, 222 | – | "At the level of machine precision, this finite element-based algorithm runs orders of magnitude more efficiently than the SDP algorithm described here, which runs on a multiple-precision solver" (main.tex:222) |
| 2308.08725 | (author block not in source) (2023), Improving modular bootstrap bounds with integrality (2d CFT modular bootstrap, mis-sorted) | SDPB; two-sided bounds on integrated operator density = optimization ("upper and lower bound on $\mathcal{F}_\ell(\Delta_a,\Delta_b)$ using semi-definite programming", Draft_MBInteger.tex:403) | O (gap-bound runs: termination flags not stated) | Draft_MBInteger.tex:574 footnote | "A workable SDPB parameters setting is :$\texttt{precision=1024}$, $\texttt{maxComplementarity=1e+100}$, $\texttt{primalErrorThreshold=1e-40}$, $\texttt{dualErrorThreshold=1e-40}$, $\texttt{dualityGapThreshold=1e-30}$" (…tex:574); no find*/detect* flags | "To get the result at $\Lambda_{max}=51$, one need to be careful about precision." (…tex:574) |
| 2308.11516 | Fan (2023), Non-perturbative instanton effects in the quartic and sextic double-well by the numerical bootstrap | Not stated ("use the semidefinite optimization to find allowed parameter values", boot-instanton.tex:61; "We followed \cite{Aikawa:2021qbl} for the detailed implementation", …tex:210); SDPB cited only in a list of SDP references (…tex:39) | X | …tex:39, 61, 210 | – | – |
| 2309.09269 | Fan (2023), Unify the effect of anharmonicity in double-wells and anharmonic oscillators | Not stated ("use the semidefinite optimization", boot-oscillator.tex:65; "following \cite{Aikawa:2021qbl}", …tex:359); SDPB cited in a reference list only (…tex:53) | X | …tex:53, 65 | – | – |
| 2310.08343 | Chester (2023), Bootstrapping deconfined quantum tricriticality (3d CFT, mis-sorted) | SDPB via `skydive` + `simpleboot` ("solving these constraints efficiently using \texttt{SDPB}", SO5Draft.tex:501; "performed using the \texttt{skydive} program \cite{Liu:2023elz} and \texttt{simpleboot} package", …tex:552); optimization (maximize $\Delta_t$) | O | SO5Draft.tex:501, 534–541 (Table tab:param), 552 | "precision 768; $\Lambda$ 19; $\kappa$ 14; Initial Hessian Identity; $\texttt{dualityGapUpperLimit}$ for 1st SDP $10^{-6}$; for the rest None; $\texttt{centeringRThreshold}$ $10^{-10}$" (…tex:534–541); "for the remaining parameters we used the default values" (…tex:552) | "For $\Delta_s$ and $\Delta_{\bf35'}$, we put put the slightly stronger gap 4 to improve numerical stability." (…tex:501); "Even with this method, it takes over a week for the bootstrap to converge with bootstrap accuracy $\Lambda=19$" (…tex:505) |
| 2312.07866 | Li (2023), Easy bootstrap for the 3D Ising model (lightcone + error minimization) | Error-minimization (no SDP solver); SDPB cited only for Ising results (easy-bootstrap-Ising.tex:150, 156) | X | …tex:150, 262, 288 | – | – |
| 2404.14669 | Nakayama (2024; author block not in source, inferred from "our previous paper \cite{Nakayama:2017vdd}", main.tex:177), Who told you magnetization is a vector in 4−ε dimensions? (CFT, mis-sorted) | SDPB via "a customized version of cboot \cite{cboot} as an interface with SDPB" (main.tex:177 footnote); dimension bounds (feasibility) | T(ref: cboot front-end default; "same setup as our previous paper \cite{Nakayama:2017vdd}", main.tex:177) — flags not written in the paper | main.tex:177 | – (no SDPB parameters stated) | "we impose the constraint slightly above the unitarity bound on spin-zero operators to speed-up the optimization, which does not affect the final results as far as we have checked" (main.tex:177 footnote) |
| 2409.06784 | Khan (2024), Bootstrapping non-Hermitian quantum systems | Not stated ("By using semidefinite programming (SDP) \cite{PhysRevE.107.L053301,simmons2015semidefinite}, we significantly increase the computational efficiency", main.tex:239) | X (hits file empty: no "SDPB" string; SDPB cited only as `simmons2015semidefinite`) | main.tex:239, 265 | – | – |
| 2412.08721 | Lawrence (2024), Bootstrapping time-evolution in quantum mechanics | Custom interior-point solver ("The solver used, along with the code to construct the convex program, may be found at \cite{code}" = github.com/LANL/CONCAVE, rt.tex:289) | X | rt.tex:255–289, 316–318 | "$s = 10^4$ is used as a starting point" (barrier parameter, rt.tex:281) | "is a serious practical problem for interior-point methods which depend on performing numerical operations on strictly feasible points. In the body of this paper we evaded this issue by taking care to always choose a set of generating operators for which this phenomenon did not occur, \emph{i.e.}~for which there existed a strictly dual-feasible point." (rt.tex:316); "The interior-point method is unable to function because ... all points lie on the boundary and no point can be strictly feasible. In order to use an interior-point method, we must first identify the affine constraints which are implied by the inequalities" (rt.tex:318) |
| 2502.14421 | Guo (2025), Bootstrapping SU(3) lattice Yang-Mills theory | MOSEK ("we employ MOSEK \cite{mosek}", BootstrapSU3_JHEP_v2.tex:1891; SDPB cited only in a footnote on "SDP solvers", …tex:758) | X | …tex:758, 1891–1893 | "we maintained a precision of $10^{-5}$ throughout" (…tex:1893) | – |
| 2507.21007 | Lin, Zheng (2025), High-Precision Bootstrap of Multimatrix QM | SDPA-GMP | X (no SDPB mention in source) | BosonicBFSS_arxiv.tex:458 | – | "We observed that our SDP problem exhibited significant numerical instability, which motivated our choice of an arbitrary-precision solver. These numerical instabilities can be traced back to the lack of strict feasibility in the primal form of the SDP." (BosonicBFSS_arxiv.tex:458, cites Permenter 2017) |
| 2509.14307 | Chang, Dommes, Kravchuk, Poland, Simmons-Duffin (2025), Accurate bootstrap bounds from optimal interpolation | SDPB 3.0.0 / 3.1 (c_T lower bound) | O | draft.tex:832–834 (Table tab:setups) | precision 1536 (setup 1) / 1280 (setup 2); dualityGapThreshold 1e-100; SDPB version 3.0.0 / 3.1 | "when we attempted to use setup 1 with \texttt{keptPoleOrder}$\geq 70$ and \mathtt{precision}=1280, the solver failed with {\tt MaxComplementarityExceeded}. Thus, we increased precision to 1536" (draft.tex:832); "(Failure to do so led to nonsensical results like ostensibly ruling out the 3d Ising CFT.) We also had to increase precision in order to accommodate higher condition numbers inside the SDP solver" (draft.tex:74); "(The minimal precision required to avoid crashing {\tt SDPB} is approximately $2\log_{10}(\textrm{condition number})$)" (draft.tex:869); "large condition numbers at the end of a solver run are essentially guaranteed in a primal-dual interior point solver like {\tt SDPB}" (draft.tex:874) |
| 2509.17935 | Adve (2025), A converse theorem for hyperbolic surface spectra | none (mathematics; SDPB cited as used in prior work) | X | bootstrap_converse_arxiv.tex:932 | – | – |
| 2510.01356 | Laliberte, McPeak et al. (2025), Bootstrapping supersymmetric (matrix) QM | Mathematica SemidefiniteOptimization[], SDPB (energy lower bounds), custom non-linear solver | O (SDPB optimization mode; settings not stated) | main.tex:111, 446, 794 | – | "the SemidefiniteOptimization[] function in Mathematica did not converge well" (main.tex:388); "For smaller $g$ Mathematica's solver breaks down" (main.tex:441); "In the small$-g$ region, Mathematica's solver was not trustworthy and we used SDPB" (main.tex:794); "it did make the SDP solver converge faster" (main.tex:790); "We find a spurious kink at $g = \sqrt{2} g_c$. We attribute this to truncation error and solver limitations" (main.tex:92) |
| 2511.08560 | Cho, Gabai, Lin, Yeh, Zheng (2025), Bootstrapping Euclidean two-point correlators | MOSEK ("we mostly used \texttt{MOSEK}", time.tex:394) and SDPB (PMP formulation, optimization) | O (SDPB optimization mode; settings not stated) | time.tex:394, 402, 757, 1521 | – | "the PMP method appears to converge faster for the physical problems we considered; a more thorough comparison of the computational cost is left to future work" (time.tex:402); (eigen-analysis, not SDP) "we found it necessary to use arbitrary precision arithmetic as $\M$ contains many eigenvectors with numerically small eigenvalues" (time.tex:1064) |
| 2512.09041 | (2025), Quantum bootstrap for central potentials | SDPB (QM bootstrap, min/max ⟨H⟩ → optimization mode) | O | main.tex:96, 404, 451 | "in this work we use the SDPB software package~\cite{Simmons-Duffin:2015qma} for this task" (:96); no parameters stated | "the gap between the bounds in natural units is below one part in $10^7$" (:451); no solver-termination remarks |
| 2604.19862 | (2026), Bootstrapping Open Quantum Many-body Systems with Absorbing Phase Transitions | unnamed "semidefinite solver with machine precision" (navigator-style scan; SDPB not cited in source, no SDPB mention) | X (no SDPB mention in source; solver not named) | main_jhep.tex:528 | – | "for a semidefinite solver with machine precision, the negative value signal may be below the numerical noise, and the Newton's method for finding the boundary of the allowed region may also be influenced by the finite precision, causing a false bound. For $\Omega=0.1$ we encounter this issue at $L=8$" (:528) |
| 2605.20509 | (2026), Causal bootstrap: smeared spectral functions from Euclidean data | custom primal-dual interior-point solver modelled on SDPB (150 decimal digits; free-variable elimination; SDPB itself not run) | X (own SDPB-like solver; optimization with duality-gap certificate) | app_primal-dual.tex:105–116, sec4_finite-dim-reduction.tex:222–224 | "All numerical examples in this work use 150 decimal digits of precision." (app_primal-dual.tex:112) | "There are several implementation details in which the solver used here differs from the original implementation of Ref.~\cite{Simmons-Duffin:2015qma}." (:107); "Occasional stalling is handled by increasing $\mu$ by a factor of $1.5$ and holding it fixed for ten Newton iterations." (:111); "eliminating the free variables reduces the problem size and improves numerical stability" (:116); "The corresponding duality gap is computable and provides a certificate that the finite SDP has been solved to the desired precision." (sec4:224); "if the method optimizes only the dual problem, the usual finite-SDP duality gap is not automatically available as a stopping certificate" (sec6_comparison.tex:124) |
| 2606.13771 | (2026), Bootstrapping Euclidean Lattices | SDPB (maximize α·A_0 subject to positivity; rational functional read off from SDPB output) | O | lattice_paper_v1.tex:938, 1323 | none stated | "the numerical upper bound appears to converge slightly above $4/3$" (:1108 — bound convergence in Λ, not solver) |

## Other (6 papers: O=1, X=5)

| arXiv | Reference | Solver | Class | Where stated | Flags / values (verbatim) | Jump / convergence / instability remarks |
|---|---|---|---|---|---|---|
| 2003.11425 | Liu (2020), Scrambling and decoding the charged quantum information | none (cites Landry–Simmons-Duffin only) | X | formaldraft_2.bbl:587 | – | – |
| 2012.00554 | Yu (2020), Quantum-inspired hierarchy for rank-constrained optimization | – (no SDPB mention in source) | X | hits file empty | – | – |
| 2201.06602 | Caron-Huot (2022), Causality constraints on corrections to Einstein gravity | SDPB | O | gravity_4d.tex:1983 "maximize"; gravity_4d.tex:2102 table "non-default SDPB parameters: --precision=768" | "--precision=768" only | – |
| 2303.15624 | Zeng (2023), Feynman integrals from positivity constraints | Mathematica `SemidefiniteOptimization` / CSDP (double) and SDPA-DD (double-double), SDPA-QD checked; SDPB only discussed as an alternative | X | oneloop.tex:329 | – | "This signals that numerical instability has occurred if one computes at double precision only. We have checked that the accuracies do not improve further when computing with quadruple-double precision using SDPA-QD." (oneloop.tex:357); "double-double precision is needed for the relative errors to improve exponentially beyond a cutoff degree of 5" (oneloop.tex caption, hits line 71) |
| 2312.03830 | Chen, Westerheim et al. (2023), QSlack: slack-variable approach for variational quantum SDP | Variational quantum algorithms; no SDPB mention in source (hits are generic "primal/dual feasible", "Slater's condition" definitions, main.tex:353–401) | X | – | – | – |
| 2411.03680 | Rai (2024), Hierarchy of spectral gap certificates for frustration-free spin systems | MOSEK | X | quantum_paper.tex:1540 | no SDPB mention in source (hits file empty; bib cites only the navigator paper); "(for MOSEK, which is the solver we use, $\epsilon\approx  1e-8$)" (quantum_paper.tex:1540) | "Without it the solver may produce wrong results (i.e.\ detect a finite gap when the model is gapless" (quantum_paper.tex:665); "to produce rigorous certificates out of finite-precision solutions, we need to find a way to deal with the solver's inaccuracy" (quantum_paper.tex:1547) |

## Notable passages (verbatim, as collected per batch)


### b01_smatrix
No paper in this batch reports a feasible jump (firing or not), a threshold verdict, or discusses the threshold-vs-jump choice:
every SDPB use here is an optimization (class O) terminated by duality gap, or a feasibility bisection with unstated settings
(2109.13261). Items worth citing in the appendix:

- 2102.08951 (Caron-Huot, Mazáč, Rastelli, Simmons-Duffin) is the only paper in the batch that prints SDPB parameters:
  `--precision=768` and, for the extremal-spectrum run, `--precision=840 --dualityGapThreshold=1e-80 --primalErrorThreshold=1e-80 --dualErrorThreshold=1e-80`
  (sections/app_flat_space_numerics.tex:168–175). On parameter choice: "These parameters were chosen experimentally --- we have
  not attempted to optimize them." (…:172). On hot starts: "An efficient implementation of this method should include a way of
  hot-starting from the previous solution after each refinement step. We have not implemented this --- instead we simply run
  {\tt SDPB} from scratch after each refinement. Typically only a few refinement steps are needed, so this does not give a huge
  performance hit." (…:128). On discretized positivity: "Typically, the solver returns a solution that vanishes at pairs of
  neighboring discrete values of $x$, and is negative between them." (…:114).
- 2203.11950 (Albert, Rastelli): spectrum read off from zeros of the SDPB functional disagrees with the expected saturating
  amplitude; "It does not have to be an \textit{exact} degeneracy---which are usually associated to numerical convergence issues
  in \texttt{SDPB}, but just an approximate degeneracy whereby different solutions saturate bounds that differ by an
  imperceptible amount." (pions_paper.tex:1415); many functional zeros have couplings "down by several orders of magnitude,
  indicating that they might indeed be in some sense spurious" (…:1415).
- 2106.10257 (Guerrieri, Sever): statements about a duality gap refer to the primal/dual S-matrix bootstrap problems, not to
  SDPB's internal gap: "the duality gap does not necessarily close" (main_v2.tex:667, source); "For the minimum coupling, the
  dual numerical convergence is relatively slower" (…:641, source); "the ratio between the duality gap and the bound is still
  large" (…:1094, source).
- 2011.02802 (Guerrieri, Penedones, Vieira): "these numerics are very hard and things converge well but not splendidly"; "SDPB
  Elemental \cite{Elemental} on 40 cores and it took 6h 40m per optimization problem" (4dmassless_v6_CreatedFromV4.tex:622).
- 2107.13009 (Henriksson et al.): stability of the bound requires J_max scaling with the number of null constraints
  ("for $\sim 100$ null constraints, $J_{\mathrm{max}} \sim 120$ to get a stable result", main.tex:1608).
- 2107.10274 (Alday, Chester, Raj): precision increase stated as a run parameter, "$1116$ binary digits of precision"
  with Λ=83 (3ddraft.tex:863); no instability reported.
- 2011.07944 (Bose, Sinha, Tiwari): "enormously time consuming SDPB simulations" (mainv7.tex:394); "the decay widths appear to
  be quite sensitive to $N_{max}$" (…:394).
- 2109.13261 (Antunes et al.): the only feasibility-style use in the batch (gap maximization, "primal feasible for the desired
  gap … radial bisection", kinks.tex:332) with no termination settings stated; setup inherited from 1607.06109 by reference.
- Solver note: 1607.06110 used Mathematica `FindMaximum` (PaperB_v10.tex:510, source), 2112.11665 used vertex enumeration
  (lrs) and explicitly did "not use the SDP approach" (draft.tex:560), and 2102.02847 names no solver at all.


### b02_qm
(a) jump never/not always fired: none in this batch.

(b) threshold verdicts / instabilities / non-convergence / precision / hot-start:
- 2108.04830 (Kazakov & Zheng, matrix bootstrap; solver SDPA, SDPB in early stage), MatrixBootstrap.tex:1440: "Our experience shows that SDPB gives the most stable convergence in all situations, even when we set the SPDB precision to $64$. All other solvers sometimes fail to converge. The disadvantage of SDPB is that it is much slower and uses much more memory compared to all other solvers. This is due to the fact that SDPB is an arbitrary precision solver relying on GMP, which potentially slows the program by more than $1000$ times." Also src tex:1506: "Numerical instabilities may happen when we are too ambitious about the precision of the results or the input data is badly scaled. In this situation, one could try arbitrary precision solvers like SDPB and SDPA-GMP, or other solvers in SDPA family called SDPA-DD and SDPA-QD"; tex:923: "For the lower bound of pink region \(\Lambda=9\), there are some numerical instabilities for \(-0.09<g<0\)"; src tex:1076: "The main technical difficulty of the method is that we used the precision bigger than the machine precision (double-double or quad-double) in our current work. We believe that this is mainly due to the fact that our problem is badly-scaled as an SDP".
- 1909.05745 (Conformal Packing Problem; SDPB in optimization mode), main.tex:440–441 footnote: "For ranks $1$ to $4$, the chosen particular form of the semidefinite programming problem seems to have either no unique solution or it is numerically instable."
- 1605.04052 (Nakayama, cboot/SDPB), confQCD.tex:124: "The other parameters such as the number of included spin are chosen appropriately so that the numerical optimization is stable." (truncation choice, not a reported solver failure.)
- 2107.09020 (Li, QED3 bootstrap), src Nf2QED3.tex:329: "it increases to $\Delta_{M_1}\geq 0.876$ using higher numerical precision with $\Lambda=51$" — "precision" = derivative order Λ, not solver precision. Similarly 2207.05092 src main.tex:140 raises Λ^mod to 41 to rule out (g2)_1.

(c) explicit threshold-vs-jump discussion: none. The one parameter table (2101.07318, main.tex:1694–1713) silently combines both thresholds with the dual jump and omits the primal jump, without comment.


### b03_cft
- **1610.05814 (Bae, Lee, Song 2016)** — explicit threshold verdict, extreme threshold value: "we use the package {\tt SDPB} ... with the option ${\tt dualErrorThreshold}=10^{-200}$. The solver terminates itself if a solution ... satisfying its constraints ... to sufficient precision set to $10^{-200}$ is found." (ECFT_final.tex:698). "Fails to find" is treated as inconclusive: "if the {\tt SDPB} fails to find a feasible solution, the existence of a consistent CFT with the input CFT data becomes inconclusive." (:698). No jump flag mentioned; the verdict rests on the threshold alone. The cross-check problem (opt1) is an optimization run whose dual-feasible outcome is read off the sign of the "{\tt{dual objective}}" (:751).
- **1607.07077 (Li, Su 2016)** — precision increase needed to see unitarity violation: "the violation of unitarity can not be observed unless the program is equipped with sufficient high precision." (mixed5DON_-_app.tex:493). Termination settings not stated.
- **1608.06241 (Collier, Lin, Yin 2016)** — non-convergence in the derivative order at large $c$: "When such a stabilization is unattainable due to the computational complexity, we will need to numerically extrapolate $\Delta_{\rm mod}^{(N)}$ to $N=\infty$" (gapdraft.tex:157); SDPB's polynomial-approximation requirement limited a multipoint approach (:696). Termination settings not stated.
- **1511.04065 (Lin, Shao, Simmons-Duffin, Wang, Yin 2015)** — parameter interplay rather than solver trouble: "There are subtle interplays between these parameters. ... empirically we find that $N = d + 10$ gives a good approximation that is stable as $N$ is further increased." (K3draft.tex:700). Termination settings not stated.
- **1606.02771 (Echeverri, von Harling, Serone 2016)** — not an SDPB user, but states the precision gap of its LP solver vs SDPB: "the optimizer \texttt{CPLEX} that we use is limited to double precision, we can not achieve the high precision of refined bootstrap codes such as Juliboots ... or SDPB" (EB_V2.tex:1026).
- No paper in this batch reports a jump that did not fire, discusses the threshold-vs-jump choice, or mentions hot starts/checkpoints. (1603.04444's "some operator dimensions remain stable, while others jump around", RandomBondIsing.tex:2083, refers to extracted spectra across extremization choices, not to the Newton-step jump.)


### b04_cft
None of the 35 papers reports a jump that did/did not fire, a threshold verdict, hot-start trouble, or discusses threshold-vs-jump. The only solver-related remarks:

- **1712.06622 (Behan)** — explicit non-default SDPB parameters `--precision=660`, `--dualityGapThreshold=1e-75` (gmm.tex:874–875) chosen for spectrum extraction; "numerical errors usually prevent this polynomial from ever reaching zero for real $\Delta$" and "A highly converged functional is needed since \texttt{spectrum.py} assumes that the would-be zeros are close to the local minima" (gmm.tex:872). Also proposes replacing SDPB by an LP for this sub-problem (gmm.tex:906).
- **1709.01533 (Dyer–Fitzpatrick–Xin)** — "Numerically, solvers like SDPB never give nonnegative polynomials with exact zeros, so in practise we never actually encounter any counterexamples." (FlavoredPFDraftFinalV5.tex:1426–1428) — i.e. interior-point output is strictly positive (SOS vs PSD distinction).
- **1705.05392 (Chang–Lin)** — `dualityGapThreshold = 1e-10` with `precision = 1024` (6d.tex:1753–1757); "the required RAM for running SDPB exceeds the limitations of the machines we have at hand" (6d.tex:1763 fn.).
- **1712.02698 (Baggio et al.)** — inherits termination settings by citation: "we use the parameters specified in the first column of Table 1 in the \texttt{SDPB} manual" (3dConfMan.tex:1343).
- **1708.08815 (Bae–Lee–Song)** — slow convergence in derivative order (not solver): "the convergence of bound is not fast enough as the order of derivative $N_{\textrm{max}}$ is increased" (modular_bootstrap_current_revised.tex:1922).


### b05_cft
- **2006.04173 Go (2020, autoboot/qboot thesis)** — hot-start trouble and explicit threshold-vs-jump choice. "We indeed found that often a primal feasible solution is quickly found, and then a dual feasible solution is found later. Therefore, finding a primal feasible solution should not be taken as a substitute for never finding a dual feasible solution. Instead, we need to turn on options `--findDualFeasible` and `--detectPrimalFeasibleJump` and turn off `--findPrimalFeasible`" (qboot.tex:1807–1810). Footnote: "Walter Landry pointed out that our observation here seems to be related to the bug in SDPB, where the primal error was not correctly evaluated. This bug is corrected in the SDPB version 2, released in early March 2019." (1811–1814). Recommends preparing a hot-start checkpoint "so that the tuple (x,X,y,Y) experiences both finding of a dual feasible solution and detecting of a primal feasible jump. Somehow this significantly speeds up the running time of the subsequent runs" (1817–1826; "the first two points took about 10 days, and the average runtime in the subsequent runs was about 9.5 hours per point"). Pathology: "When one reuses the tuple (x,X,y,Y) too many times, the control value μ which is supposed to decrease sometimes mysteriously starts to increase. At the same time, one observes that the primal and dual step lengths α_P and α_D ... become very small. This effectively stops the updating of the tuple (x,X,y,Y). When this happens, it is better to start afresh" (1834–1835).
- **2007.10337 Bonifacio & Hinterbichler (2020)** — primal-feasible termination gave a non-optimal verdict: "When using SDPB to produce these bounds, we found cases where to obtain the optimal bound it was necessary to disallow the program from terminating due to detection of a primal feasible solution (cf. the discussion in Ref. [Chester:2019ifh])." (geometry-bootstrap-arxiv-v3.tex:860)
- **1905.09293 Manenti, Stergiou & Vichi (2019)** — infeasibility is decided by a non-rigorous internal threshold: "The algorithm we used only terminates when either a solution λ_n is found, or when a numerical threshold for the internal computations (Called `--maxComplementarity`.) is exceeded. For our purposes, a problem that terminates for the latter condition is considered to have no solution. This means that our ANEC-disallowed points are not disallowed in a mathematically rigorous way." (main.tex:1995–2000)
- **2007.07914 Liu, Meltzer, Poland & Simmons-Duffin (2020)** — threshold non-convergence near unitarity bounds: "sometimes the solver SDPB expends unnecessary effort to find functionals that are positive for operators close to the unitarity bounds, causing a steady decay of `dualError` without vanishing. To avoid this, we set a small gap δΔ=10^{-4} in those sectors above the unitarity bound." (analytic.tex:88)
- **2008.04931 Caron-Huot, Mazáč, Rastelli & Simmons-Duffin (2020)** — explicit feasibility-vs-optimization choice: "When testing feasibility, an alternative approach is to include ω[G^s_{0,0}]≥0 among the positivity constraints and use 0 as the objective function. This approach can be faster when one simply wants to know the existence or nonexistence of a functional ... By contrast, an optimization problem with nonzero objective function generically has a unique solution, and leads to more stable results." (sections/app_numerics.tex:23)
- **2011.05728 Binder, Chester, Jerdee & Pufu (2020)** — numerical instabilities from redundant crossing equations: "It is important to remove these redundancies, since otherwise they cause numerical instabilities in the bootstrap algorithm." (N6bootdraft.tex:1355)
- **1902.05969 Karateev, Kravchuk, Serone & Vichi (2019)** — race (all four on) for dimension bounds with asymmetric thresholds (primalErrorThreshold 10^{-30}, dualErrorThreshold 10^{-20}, dualityGapThreshold 10^{-10}; tex:3438–3449); precision-related care: "keptPoleOrder = Λ+25, Δψ∈[1.505,1.6]" near the unitarity bound (tex:3473) and "even a small coefficient can potentially alter the analysis of positivity at large Δ" (tex:1843). Jumps reported are the physical "fake primary" effect.
- **2006.04839 Afkhami-Jeddi, Cohn, Hartman & Tajdini (2020)** — dual-threshold-only with primal detection switched off (findPrimalFeasible false, findDualFeasible true, both jumps false, primal/dualErrorThreshold 1e-100; main.tex:2900–2912); cost remark: "To generate functionals that obey all of the positivity conditions requires many bisection steps. To save computational time, we ran only K=19 at a high level of rigor" (main.tex:2868).
- **2010.15126 Bissi, Manenti & Vichi (2020)** — three-of-four feasibility setting (findDualFeasible, findPrimalFeasible, detectDualFeasibleJump True; no detectPrimalFeasibleJump row; main.tex:1255–1259); "All computations have been done using sdpb 1 ... we double checked a few random points with the newer version and the results agree." (main.tex:1227)
- **1811.11442 Gowdigere et al. (2018)** — bisection tolerance: "we have changed from the default tolerance value of tol=0.01 to a tolerance value of tol=0.00001. This was essential to improve the precision of the Rychkov bound." (tricritical_cjs-33.tex:161)


### b06_cft
- **2107.09674 Bonifacio** — jump-only feasibility settings in the ancillary notebook ("detectDualFeasibleJump True, detectPrimalFeasibleJump True", with primal/dualErrorThreshold 10^-100 and no find flags; anc/hyperbolic-data.nb:53185–53186); explicit discussion of threshold-limited verdicts: "other times the solution holds only up to a small threshold specified by the user (e.g., a nonzero duality gap), which can mean that a polynomial becomes negative for very large values of its argument. For such cases, we do not know how to bound the error in terms of the user-specified parameters of SDPB, although any error can in principle be made arbitrarily small. In practice, we expect the error to be much smaller than the precision to which we quote the bounds, which can be checked by recomputing bounds using higher precision and smaller thresholds." (hyperbolic-arXiv-v1.tex:564)
- **2111.01799 Afkhami-Jeddi** — threshold-only bisection, stated only in the ancillary notebook: "--findDualFeasible --findPrimalFeasible ... --primalErrorThreshold=1e-30 --dualErrorThreshold=1e-30" (ising_2d_deformation.nb:856), with the allowed/excluded verdict read from terminateReason "found primal feasible solution" / "found dual feasible solution" (nb:878).
- **2101.08343 Lin–Shao** — the source contains a commented-out flag line "%$\texttt{findPrimalFeasible} = \texttt{findDualFeasible} = \texttt{True}$," (zn.tex:1045) directly after the published parameter list (which gives maxComplementarity=1e-30 and no termination flags).
- **2203.11597 Sirois** — explicit threshold-vs-jump/navigator cost comparison: "running SDPB on feasibility mode with the option detectPrimalFeasibleJump was about 3.8 times faster than computing the navigator with dualityGapThreshold = 10^{-25} at that point for an otherwise identical setup" (main.tex:598 fn); and an unexplained primal-solution discontinuity: "the solution of the primal problem of SDPB ... has a large discontinuous jump when going from N > 1 to N=1 ... We do not have a definitive explanation for this behaviour." (main.tex:701 fn)
- **2111.02453 Baume** — precision increase needed and numerical instabilities from flat directions: "For n_max=25,26, an increased precision of 1280 and keptPoleOrder=40 are needed to ensure stable results" (dstrap_revtex.tex:1121); "This introduces flat directions which can lead to numerical instabilities" (dstrap_revtex.tex:1105).
- **2202.07607 Su** — outer-loop (BFGS) line-search trouble at the island boundary, not an SDPB termination issue: "the gradient of the navigator function for points outside the Λ=43 island is typically in the order of 10^-3, while inside the island it's 10^-16" (V1.tex:739).
- **2112.11899 Bissi et al.** — numerics spoiled by fake solutions (not a solver remark): "leading to many ``fake'' approximate solutions to crossing that spoil the numerics" (AD_localization_repl.tex:1243).
- **2203.08117 Poland–Simmons-Duffin (Snowmass)** — precision requirement stated: "run at a high precision (≃1000 binary digits), reflecting large cancellations which occur when computing functionals with the desired positivity properties" (draft.tex:171); hot-starting via checkpoint files described without reported trouble (draft.tex:156).
- No paper in this batch reports a jump that failed to fire.


### b07_smatrix
(a) Jump never/not always fired: none of the 41 papers reports using or observing SDPB feasible-jump detection; the word "jump" occurs only for physical amplitude jumps (2311.03031 main.tex:710 "the jump in the singlet amplitude close to $\theta=3.18$") and for NN training ("the loss exhibited stochastic jumps at each epoch with no clear convergence", 2412.09610 clean-toy-model.tex:562).

(b) Threshold verdicts / instabilities / non-convergence / precision / hot starts:
- 2506.22538 (Berman, Elvang, Figueiredo), main.tex:1716: the island is a "{\em feasibility region} in that it selects the points in $(X,Y)$ for which SDPB converges to a solution and excludes points where it fails to find a solution." Footnote: "This can be quite sensitive to the choice of spins included in the finite truncation of the sum over spins in the dispersion relations, so we make sure to first benchmark spinlist choices before the feasibility runs are done." No termination settings stated (class N).
- 2412.14094 (Chester, Dempsey, Pufu), ABJMdraft.tex:825–834: full parameter table with `primalErrorThreshold`, `dualErrorThreshold`, `dualityGapThreshold` all $10^{-30}$, `precision` 512, `maxComplementarity` $10^{100}$; no find/detect flags (optimization run). ABJMdraft.tex:808: the alternative double-integral-constraint method "numerically it is more intensive and less stable."
- 2506.09884 (Pasiecznik), main.tex:294: "produces large oscillating values which SDPB tries to find positive combinations of, leading to large cancellations ... this can hinder convergence of SDPB."
- 2407.02346 (Beadle et al.), main.tex:1169: "we find it useful to restrict the parameters $b_j$ to be at most of order $10^6$ in absolute value. This facilitates numerical convergence and avoids fake solutions." and "default parameters except the maximum number of iterations that has been increased for the case with gravity from $500$ to $1000$."
- 2310.06888 (McPeak, Venuti, Vichi), main.tex:1379: wrong normalization "would lead SDPB to opt for a functional that vanishes when applied to the asymptotic behavior ... could artificially yield overly strict bounds or even lead to complete exclusion."; main.tex:1195: "to maintain positivity of the functional, it is important to keep hundreds of digits of precision."
- 2307.01246 (Albert, Henriksson, Rastelli, Vichi), pionsPart2.tex:1707/1807/2058: "due to some numerical obstruction, SDPB is ignoring the additional null constraints"; "SDPB sets to zero its contribution"; "SDPB weights them by zero to satisfy the positivity requirement, thus ignoring them."
- 2311.13631 (Häring, Zhiboedov), main.tex:643: "We also tried linear solvers such as GLPK and Gurobi. However, we observed that as we increase $\Nmax$, high precision was needed and we turned to SDPB, where arbitrary precision can be used."
- 2311.03451 (Bhat et al.), main.tex:556: "Recent versions of Mathematica can do SDP up to machine precision. We examined this and concluded that machine precision is not sufficient for our purposes, unfortunately."; dualityGapThreshold $10^{-7}$, precision 1024 (main.tex:815).
- 2401.08736 (Eckner, Figueroa, Tourkine), regge-bootstrap.tex:655: "The main limitation of \textsc{mosek} is that it only works with double point precision"; SoPlex "struggle[s] with either a large number of parameters or small tolerances $\epsilon < 10^{-7}$"; SDPB "induced a slow down in speed not adapted to the exploratory work."
- 2310.10729 (Berman, Elvang, Herderschee), Draft.tex:445/1543: "when high-precision results are needed, SDPB is the more efficient and reliable choice." / "For high-precision, we find SDPB faster and more reliable."; Draft.tex:2253: "too-low $\ell_\text{max}$ yields nonsensical non-monotonically increasing results."
- 2307.02305 (Marucha), 03-numerical-setup.tex:187: "Many term cancelations in computations need large precision floating point numbers ... 512 bits of mantissa precision was found to be (safely) more than enough"; small grids give "different, and explicitly wrong answers."
- 2310.06027 (Acanfora et al.), main.tex:758: "the numerics breaks down for large values of $L_\text{max}$. This was a severe obstacle for performing the $L_\text{max}\rightarrow \infty$ extrapolation" (ansatz-level, fixed by a modified ansatz).
- 2412.09610 (Gümüş et al.), hot starts (NN/Newton, not SDPB): "the algorithm diverges, even if hot-started \textit{on} the actual solution." (clean-toy-model.tex:1258); "we attempted to hot-start Newton's method ... In some cases, the method converged, but in others, it did not." (l.1260); NN "hot-starting significantly reduces the required number of epochs; typically by a factor of 2" (l.562).
- 2312.00127 (Guerrieri, Hebbar, van Rees), main_v4.tex:523: "any larger value runs into difficulties with the dual positivity constraints at large $J$."
- 2506.04313 (Correia, Georgoudis, Guerrieri), main_submit.tex:278: improved positivity constraints "significantly stabilizes the numerics in $L_\text{max}$."
- 2304.01259 (Hong, Wang, Zhou), stpositivity61.tex:910: non-default "--maxComplementarity=1e+80", "--maxIterations=20000", "--dualityGapThreshold=1e-11", "--precision=766".

(c) Threshold-vs-jump choice discussed explicitly: none. Related: 2212.03917 (Correia, Penedones, Vuignier), submit.tex:291 fn, discusses Slater's condition for strong duality: "To ensure strong duality, i.e. that the duality gap closes, we must further require that there exists an interior point ... This is known as Slater's condition ... Physically, moreover, the existence of such an interior point is guaranteed since we can always have inelastic S-matrices and form factors which do not saturate unitarity." 2310.09698 (Li), large_N_pion.tex:869: "$N_{\rm max}=25$ is enough to conclude the strong duality, as the relative error of primal bounds from the dual bounds is roughly $\sim 1\%$."


### b08_qm
- **2211.03819 (spin-system spectral bootstrap, SDPB modified)** — reports that the dual jump detector never fires when the optimal functional is exactly PSD: "SDPB only scans the space of positive definite matrices, and exactly semidefinite matrices can only be reached as an approximation that has a large feasibility error. Empirically, \verb|--detectDualFeasibilityJump| will never work. The solution is to shift the diagonal matrix elements in $\vec\CS(x)$ with an infinitestimal $\epsilon$-shift by $ \epsilon x^{\rm degree}$ in order to push the solution away from being positive semidefinite to being slightly positive definite." (main.tex:1045). The fix fails in the two-variable case: "in the two variable case, the $\epsilon$-shift does not address the issue anymore ... so we resort to discretization in the mixed setup." (main.tex:1045). Hot-start: "The hot-starting can typically speed-up the computation by a factor of 10." (main.tex:756). Termination settings otherwise not stated.
- **2412.08721 (custom interior-point, LANL/CONCAVE)** — explicit discussion of missing strictly feasible points (a Slater-condition failure) breaking interior-point methods: "is a serious practical problem for interior-point methods which depend on performing numerical operations on strictly feasible points. In the body of this paper we evaded this issue by taking care to always choose a set of generating operators for which this phenomenon did not occur, \emph{i.e.}~for which there existed a strictly dual-feasible point." (rt.tex:316); "The interior-point method is unable to function because ... all points lie on the boundary and no point can be strictly feasible. In order to use an interior-point method, we must first identify the affine constraints which are implied by the inequalities in the convex program." (rt.tex:318) — i.e. facial-reduction by hand.
- **2308.08725 (modular bootstrap with integrality, SDPB)** — precision increase needed at high Λ and explicit non-default thresholds: "To get the result at $\Lambda_{max}=51$, one need to be careful about precision. A workable SDPB parameters setting is :$\texttt{precision=1024}$, $\texttt{maxComplementarity=1e+100}$, $\texttt{primalErrorThreshold=1e-40}$, $\texttt{dualErrorThreshold=1e-40}$, $\texttt{dualityGapThreshold=1e-30}$" (Draft_MBInteger.tex:574). No find*/detect* flags written.
- **2310.08343 (SO(5) tricriticality, skydive)** — stability/gap tweak: "For $\Delta_s$ and $\Delta_{\bf35'}$, we put put the slightly stronger gap 4 to improve numerical stability." (SO5Draft.tex:501); convergence cost: "it takes over a week for the bootstrap to converge with bootstrap accuracy $\Lambda=19$" (…tex:505).
- **2212.03014 (MOSEK/SCS)** — first-order solver non-convergence and rigorous bounds from unconverged iterates: "we tried to use the splitting conic solver (SCS) ... but observed slow convergence and were not able to improve the results in any of the models, with the exception of the $S=1$ Heisenberg chain" (…tex:2348); "some SDP solvers exhibit slow convergence and one might wish to obtain a rigorous result from the last computed iteration and not wait for full convergence ... take the dual variable produced by the solver and modify it to make it strictly feasible" (…tex:2085–2086).
- **2209.14332 (SDPA-GMP)** — precision requirement: "using single or double precision floats results in serious numerical error after $K \sim 10$. Similar issues were encountered in the conformal bootstrap program, which necessitated the use of an arbitrary-precision SDP solver" (main.tex:254); "We worked with $\sim60$ digit (200 significant bits) precision." (main.tex:256).
- **2211.08874 (MOSEK)** — "the memory use is dominated by bookkeeping for the interior point method, rather than the size of the matrix itself" (fermions.tex:251).
- **2404.14669 (cboot/SDPB)** — gap above unitarity bound as a speed-up: "we impose the constraint slightly above the unitarity bound on spin-zero operators to speed-up the optimization" (main.tex:177).
- None of the 15 papers discusses the threshold-vs-jump choice explicitly; none reports a threshold verdict. Only 2211.03819 mentions a jump flag.


### b09_cft
- **2207.10118** (Henriksson et al., Ising ε-continuation): threshold-only table (1e-30, with 1e-60 tests) for the island checks; numerical-instability report on primal-side OPE extraction: "we found that there was often a numerical instability due to which the OPE coefficients could not accurately be determined from the primal solution." (main.tex:377) and "We believe the inaccuracy in the OPE coefficients to be due to a numerical instability." (main.tex:1135). Also: "The OPE coefficient can easily change many magnitudes and even the sign depending on which equations in the overdetermined system are included in the error minimization." (main.tex:377). Threshold robustness check: "tests were performed to confirm that different values of this parameter did not change the results" (main.tex:850).
- **2208.02259** (Benjamin et al.): threshold/primal-feasible verdict used as a stopping rule for an LP-style refinement: "repeat this procedure until the functional is positive or SDPB gives a primal feasible solution" (main.tex:539); settings not stated.
- **2208.11715** (Gimenez-Grau et al., O(2) line defects): "there are numerical instabilities in the region with large Δ_{φ1} outside the range of figure" (sections/numerics.tex:257); "the cusp ... was lost due to numerical precision" (sections/numerics.tex:293).
- **2210.09091** (Chester–Su, Potts): explicit threshold-vs-jump split by task — feasibility column `detectPrimal/DualFeasibleJump` true with `primal/dualErrorThreshold` 1e-60 (so termination effectively by jump), navigator column jumps false with 1e-30 (optimization). Hot-start remark: "Those numbers depend on the choices of the initial point and initial Hessian for the BFGS algorithm." (pottsDraft.tex:528).
- **2302.11585** (He–Rong–Su–Vichi, non-Abelian currents): jumps on for feasibility, thresholds 1e-25/1e-20 — "For feasibility computations, we specified ``--detectPrimalFeasibleJump --detectDualFeasibleJump" in SDPB. We used default parameters if unspecified above." (main.tex:1152). No jump trouble reported.
- **2209.02837** (Kousvos–Stergiou, U(m)×U(n)): jump flags with PyCFTBoot defaults — "SDPB is run with the options --precision=896, --detectPrimalFeasibleJump, --detectDualFeasibleJump and default values for other parameters." (main.tex:776).
- **2303.15624** (Zeng, Feynman integrals; not SDPB): precision increase needed in another solver — "This signals that numerical instability has occurred if one computes at double precision only." (oneloop.tex:357).
- No paper in this batch reports that a jump never fired or discusses the threshold-vs-jump choice explicitly in prose (2210.09091 only shows it in a table split by task).


### b10_cft
- **2312.07692 (Bartlett-Tisdall, Herzog, Schaub) — dual jump never fired; explicit hybrid construction.** "Despite some effort, we were never able to see dual jumps in the progress of SDPB, only primal jumps. As a result, for the exclusion plots, an allowed point is one for which we observe a primal jump but a disallowed point corresponds to creeping behavior where both the dual and primal errors gradually creep down. To distinguish these behaviors, we set the dualErrorThreshold higher than the primalErrorThreshold but still well below the values of primal error where the jumps were observed." (main.tex:1988; table: primalErrorThreshold 1e-30, dualErrorThreshold 1e-20). Also SDPB-behaviour caveats: "for certain specific values of Δ, the rank decreases from two to one, in which case SDPB does not function well" (854); "It was suggested that for improved behavior of SDPB, these [x/x] factors should be removed" (1626); "we were not able to implement successfully a line constraint in SDPB in all cases. We found that for Λ>18, we were unable to increase the maximal n in the line constraint beyond 18" (1938).
- **2312.12576 (Chester, Dempsey, Pufu) — stall / step sizes to zero; precision increase; near-redundant constraints.** "in practice this causes SDPB to stall, with the step sizes going to zero. Thus, in practice, we need to use a coarser grid in order for the solver to converge." (4dIntAllN.tex:769). "at larger Λ where machine precision does not suffice, we use SDPB with 512 bits of precision" (769). "they become nearly redundant at large Λ. Empirically, we found that this leads to serious numerical difficulties at Λ>39" (520). Thresholds all 1e-30 listed, none of the find/detect flags listed.
- **2406.12959 (Albert, Knop, Rastelli) — numerical instability under spectral assumptions (optimization mode).** "when using smeared sum rules (as in the current case) solutions are numerically much more unstable to spectral assumptions, compared to studies using only forward-limit sum rules. ... one must allow for small boxes around the linear Regge trajectory, rather than single points on it." (draft.tex:875). "bounds with spectral assumptions required the huge J regime to converge at all" (1322).
- **2310.10710 (Chiang, Huang, Weng) — SDPB gives no verdict without spin convergence.** "For D>10, SDPB no longer gives bounds. While it is likely that no solution exists, we cannot establish this via SDPB since it only gives valid statements when spin-convergence is established, and if there are no bounds there's no convergence to speak of." (Draft.tex:398) — they switch to an exact Hankel infeasibility certificate (SDPJ).
- **2311.02742 (Behan, Lauria, Nocchi, van Vliet) — checkpoint/hot-start usage (no trouble reported).** "As the gaps are varied, the number of points stays constant rather than the grid spacing. This allows us to take advantage of the checkpoint feature of SDPB." (main.tex:1543).
- **2308.11174 (Bonifacio, Mazáč, Pal) — threshold-free rigorous verdicts.** "We checked this result rigorously using rational arithmetic by rationalizing the output of SDPB and checking positivity of the resulting rational polynomials" (3D-bounds-v1.tex:1807).
- **2307.11144 (Ghosh, Zheng) — instability/precision remarks are about their own double-precision simplex, not SDPB**: "a naive implementation of MCV could encounter insurmountable numerical instability around 80 functionals" (jhepexample.tex:855); "we would need to proceed with higher precision (extended precision, such as double-double precision)" (866); hot start named as "A major challenge" for interior-point reuse (848). SDPB used only via bisection for comparison (1788).
- **2405.19416 (Kousvos, Piazza, Vichi) — explicit race table via simpleboot**: detectPrimalFeasibleJump True, detectDualFeasibleJump True, primal/dualErrorThreshold 1e-60, dualityGapThreshold 1e-40 (main.tex:965–974); no jump/convergence discussion.


### b11_cft
No paper in this batch states any of the four termination flags (`findPrimalFeasible`, `findDualFeasible`, `detectPrimalFeasibleJump`, `detectDualFeasibleJump`), and none discusses the threshold-vs-jump choice. The only explicit SDPB parameter list is in 2501.18711 and concerns navigator (optimization) runs. Items of interest:

- **2501.18711 (Henriksson, tricritical Ising)** — hot-start trouble and navigator non-termination. Tri-Ising.tex:1678: "Using hot-starting (c.f. section~\ref{sec:remarksOnBootstrap}), a check-point from a nearby iteration is loaded into \texttt{SDPB}, which can sometimes lead to stalling. Ultimately \texttt{Simpleboot} will detect this, delete the check-point and start a new \texttt{SDPB} run without check-point leading to significantly longer running time. This can be avoided by a manual intervention, in which we remove by hand the ``bad'' checkpoint and replace it with another (hopefully better) check-point from a nearby point." Tri-Ising.tex:158: "In $d=2$ and $d=2.25$, our navigator search did not terminate but drifted away". Navigator settings (Tri-Ising.tex:1589–1605): `--dualityGapThreshold=1e-25 --primalErrorThreshold=1e-15 --dualErrorThreshold=1e-15 --precision=1200 --maxIterations=1000 --maxComplementarity=1e+70 --initialMatrixScalePrimal=1e+20 --initialMatrixScaleDual=1e+20`. Also (:1280): "The \texttt{SDPB} code has recently been updated to run faster, see \cite{Chang:2024whx}, which may facilitate increased precision."
- **2406.12974 (Mitchell–Poland, GNY)** — navigator abandoned for tiptop feasibility scan. main.tex:210: "because the navigator turned out to be non-convex (and its Hessian ill-conditioned) in the external OPE coefficients, we elected to instead use a \texttt{tiptop} search". Settings inherited: "We use an identical numerical setup to \cite{Erramilli:2022kgp}" (main.tex:145) — class to be read off that paper's entry.
- **2412.07624 (Cavaglià et al., line-defect bootstrability)** — feasibility-oracle semantics made explicit, termination settings unstated. main.tex:992: "`maybe' means that the \texttt{SDPB} algorithm (operating with some search parameters), is not able to rigorously exclude the data by manifesting their inconsistency."
- **2507.00124 (Harris, six-point sparsity)** — threshold-like feasibility verdicts and `maxComplementarity` as the "allowed" signal. :1200–1201: "should result in \texttt{SDPB} terminating with a dual feasible solution ... If on the other hand, the \texttt{gap} parameter is changed to $0.186$, \texttt{SDPB} will not be able to find a dual feasible solution and e.g.~terminate with the final status \texttt{maxComplementarity exceeded}."
- **2409.18259 (Bhat et al., string S-matrix)** — maxComplementarity failure with over-constrained problems. main.tex:1566: "we get \texttt{maxComplementarity} in SDPB when we use too many duality constraints, for example if we use a grid of 80 random points instead of 40."
- **2412.00187 (Zahed, muon g-2)** — precision-driven move to SDPB. :1494: "the method quickly becomes numerically unstable when larger number of matrix conditions are involved due to precision limitations. This is why ... we use the high-precision semidefinite solver \textbf{SDPB}".
- **2412.07837 (Cho et al., coarse-grained bootstrap; not SDPB)** — feasibility-error threshold tightened and double precision stalls. main_jhep.tex:732: "the primal feasibility error (\ref{eq:feasibility-error}) threshold needs to be set lower (default $10^{-8}$, and we take $10^{-10}$). A double-precision solver stalls and cannot reach the error threshold for the given problem, and hence \texttt{sdpa-dd} is needed."
- **2412.00249 (Caron-Huot et al., N=4 sYM)** — convergence remark. :622: "we added analytic control over the $\tau\to\infty$ limit, which we find greatly stabilizes the numerical problem convergence."
- **2505.18314 (Benjamin et al., 2d partition functions)** — discrete-sample feasibility with manual verification. draft.tex:990: "This process is concluded once either the resulting functional is completely positive or {\tt SDPB} declares that no such functional exists."
- **2411.03680 (Rai et al., spectral gap certificates; MOSEK)** — solver-inaccuracy false positives. quantum_paper.tex:665: "Without it the solver may produce wrong results (i.e.\ detect a finite gap when the model is gapless".


### b12_mixed
- **2111.13215 (Bonifacio)** — jump-only setup written out in full: `detectDualFeasibleJump True`, `detectPrimalFeasibleJump True`, with `primalErrorThreshold`/`dualErrorThreshold` tightened to 1e-100 and `dualityGapThreshold` 1e-80, i.e. thresholds made unreachable so only the jump can terminate (riemann-arXiv-v2.tex:524–541). Caveat on rigor: "We have not computed rigorous errors for our bounds, although we expect that they are correct to the stated precision" (riemann-arXiv-v2.tex:447).
- **2507.05338 (Kousvos–Stergiou)** — `detectPrimalFeasibleJump, detectDualFeasibleJump` in both SDPB parameter sets, driven through Simpleboot (main.tex:1028); no termination verdicts discussed.
- **2112.01485 (Grigoletto)** — lists `primalErrorThreshold=10^-30, dualErrorThreshold=10^-30` (default values) among "parameters that were set", but neither `findPrimalFeasible/findDualFeasible` nor the jump flags (main.tex:1151).
- **2508.14964 (Lanzetta–Liu–Metlitski)** — hot-start trouble in a cutting-surface loop: "we consider a point ruled out if it does not find an allowed value within 75 iterations. This seems to happen due to the fact that we use ``hot-starting,'' i.e. for each call to \texttt{SDPB} we recycle $\alpha$ from the previous run"; also "We experimented with letting \texttt{SDPB} run longer for each check of $\gamma$ by saving a checkpoint at termination only after every few runs, but it is unclear the ultimate effect this choice has on the overall efficiency" (main.tex:1534).
- **2509.14307 (Chang et al.)** — precision increases forced by condition numbers: "the solver failed with {\tt MaxComplementarityExceeded}. Thus, we increased precision to 1536" (draft.tex:832); "Failure to do so led to nonsensical results like ostensibly ruling out the 3d Ising CFT" (draft.tex:74); "The minimal precision required to avoid crashing {\tt SDPB} is approximately $2\log_{10}(\textrm{condition number})$" (draft.tex:869).
- **2111.12716 (Kravchuk–Mazáč–Pal)** — SDPB feasibility verdicts treated as non-rigorous and re-verified: "This is not rigorous since internally \texttt{SDPB} uses non-exact (even if highly precise) arithmetic ... we then verify using a rigorous procedure" (draft.tex:1416); convergence "slows down dramatically (from exponential to an inverse power..." (draft.tex:1890).
- **2510.06704 (Li–Su)** — binary feasibility unreliable, replaced by a navigator function: "this approach may rule out some positive region due to numerical errors" (…tex:1369); with MOSEK "the navigator function ... is always negative. Thus, the strict criterion would rule out the physical solution as well" so a tolerance 1e-8/1e-10 was introduced; with SDPA-GMP "the precision can instead be increased systematically, so that no manually chosen tolerance is needed" (…tex:1376–1386).
- **2507.21007 (Lin–Zheng)** — "significant numerical instability ... can be traced back to the lack of strict feasibility in the primal form of the SDP" (BosonicBFSS_arxiv.tex:458) — SDPA-GMP, not SDPB.
- **2111.13007 (Lawrence)** — MOSEK instabilities: "numerical instabilities in the SDP solver ... kick in near $N_x \sim 14$" (vacua.tex:96); "Precision issues in the conformal bootstrap ultimately necessitated the development of specialized SDP solvers" (vacua.tex:330).
- **2510.01356 (Laliberte–McPeak et al.)** — "the SemidefiniteOptimization[] function in Mathematica did not converge well" (main.tex:388), "Mathematica's solver was not trustworthy and we used SDPB" (main.tex:794); "spurious kink ... truncation error and solver limitations" (main.tex:92).
- **2112.00750 (Collier–Mazáč–Wang)** — slow convergence of the optimization lower bound: "the convergence of the lower bound as the derivative order of the numerical functional is increased is much slower than in the previously considered cases" (bdybootstrap.tex:1341).
- **2510.19909 (Alday et al.)** — "A formal proof of positivity would require exact-arithmetic verification" (main.tex:3446); adaptive refinement needs "running SDPB multiple times" (main.tex:3469).
- No paper in this batch reports a jump that failed to fire or discusses the threshold-vs-jump choice explicitly.


### b13_mixed
- **2512.00150** (confinement in AdS, simpleboot/SDPB v3): stalls and hot-start trouble explicitly addressed with a modified solver: "we used a slightly modified version of \texttt{SDPB~v3} which saves a ``middle checkpoint'' at a finite value of the $\mu$ parameter and recovers from a ``stalling'' phase by aggressively increasing the $\beta$ parameter" (main.tex:2793); "when \texttt{SDPB} is run in optimisation mode, as needed for Navigator computations, it is usually impossible to ``hot start'' a new optimisation from a previous checkpoint." (main.tex:2796); "We would thus like to stress the importance of using this modified version of \texttt{SDPB~v3}" (main.tex:2798). Termination flags for the feasibility runs not stated.
- **2602.13383** (stress-tensor cartography): explicit jump-only feasibility settings with thresholds pushed to 1e-200 so that only the jump can terminate ("primalErrorThreshold 10^{-200}", "dualErrorThreshold 10^{-200}", "detectPrimalFeasibleJump true", "detectDualFeasibleJump true", find* false; cartography.tex:353–358); precision increase needed: "At $\Lambda = 11$, we used a solver precision of 960 in every case \emph{except} the scan over $\theta$, where a precision of 1024 was required for several points." (cartography.tex:372).
- **2512.20710** (Abelian currents 4d): explicit jump-only feasibility ("findPrimalFeasible False ... detectPrimalFeasibleJump True ... detectDualFeasibleJump True", thresholds 1e-30; abelian_currents.tex:1671–1681), all four off for maximization.
- **2512.10796** (N=4 collider bootstrap): precision/ill-conditioning statement: "Since our problems are by nature ill-conditioned (with dual constraints at nearby twists being nearly degenerate), it is important that we use extended-precision arithmetic." (Conformalcolliderbootstrap.tex:1377 fn); thresholds 1e-30 / 1e-50 and dualityGap 1e-10 / 1e-30 listed but no feasibility flags.
- **2605.20509** (causal bootstrap, own SDPB-like solver): "Occasional stalling is handled by increasing $\mu$ by a factor of $1.5$ and holding it fixed for ten Newton iterations." (app_primal-dual.tex:111); "eliminating the free variables reduces the problem size and improves numerical stability" (:116); "All numerical examples in this work use 150 decimal digits of precision." (:112); duality gap as stopping certificate (sec4_finite-dim-reduction.tex:224).
- **2601.22145** (neural S-matrix II): non-convergence on the SDPB side: "lack of convergence on the SDPB side for $s>10^3$" (2PRR.tex:1842); "we observe new and unstable departures from unity at all values of $N_\text{max}$. Due to the lack of convergence, we interpret these extra inelasticities not as genuine particle production, but as transient behavior" (:1866); "the double spectral density did not exhibit a converging behavior at any value of $N_\mmax$ or $J_\text{min}$" (:1873).
- **2512.24474** (S-matrix across dimensions): "For minimized observables, convergence is much more difficult than for maximal. ... our numerics actually becomes unable to capture accurate bounds past $d=6$" (main-PRL.tex:379).
- **2603.18140** (moment bootstrap): threshold/duality-gap sensitivity of extremal solutions: "when the primal-dual gap in \texttt{SDPB} is tightened, the reconstructed correlator continues to grow" (main.tex:647); "its magnitude increases as the duality gap is reduced" (:651).
- **2604.19862** (open quantum many-body bootstrap, unnamed machine-precision SDP solver): false verdicts from finite precision: "for a semidefinite solver with machine precision, the negative value signal may be below the numerical noise, and the Newton's method for finding the boundary of the allowed region may also be influenced by the finite precision, causing a false bound. For $\Omega=0.1$ we encounter this issue at $L=8$" (main_jhep.tex:528).
- **2603.10627** (GoBlocks): "semidefinite programming tools, like SDPB, which typically require high numerical precision to avoid numerical instabilities" (main.tex:93).
- **2601.11705**, **2512.17828**, **2606.09980**: spurious states in SDPB-extracted spectra ("SDPB allows them with very small couplings at finite $k_\text{max}$", main.tex:1699; "By default, SDPB produces spectra with a plethora of states above the leading trajectory", single-traj.tex:660; "the raw spectra typically contain spurious poles", main.tex:383).
- No paper in this batch reports a jump that failed to fire, and none discusses the threshold-vs-jump choice explicitly; the two papers with jump-only feasibility (2512.20710, 2602.13383) state the flags in parameter tables without comment.


### b14_mixed
- **2609.09282** (non-identical scalars, 4d S-matrix) — (a) jump not always fired and (b) precision/stalling trouble: "Conditions in the SDP with eigenvalues very close to zero are problematic for the solver \texttt{SDPB} and can lead to instabilities where the algorithm never manages to achieve a \emph{dual jump}, unless the error thresholds are set extremely small, roughly below the size of the smallest eigenvalue involved, which, in turn, also requires working at extremely high precision." (main.tex:2357). Fix = diagonal congruence rescaling: "After performing this rescaling we observe that the \texttt{SDPB} solver always has both primal and dual jumps, that the internal precision needed can be dramatically reduced, and that the internal convergence of the SDP algorithm is much faster." (main.tex:2388). Also a stalling-recovery fork: "we also used a modified version to overcome some stalling problems, available at~\url{https://gitlab.com/apiazza134/sdpb-midck-stallingrecover}." (main.tex:2429). Settings: "default ones, in particular a \texttt{dualityGap} of $10^{-30}$, and a binary \texttt{precision} of 655." (main.tex:2430). Note these are optimization runs (class O), yet the authors use the primal/dual jump as their health indicator.
- **2610.20701** (Reehorst, region bounds) — (c) explicit discussion of jump-terminated feasibility mode: "the standard feasibility-mode run, which stops at the first certified dual-feasible step (the ``jump''), solves the $t\equiv0$ problem ... so the returned functional is active \emph{at zero} ... We measured relative margins of $10^{-9}$, destroyed by external perturbations of $10^{-4}$." (main.tex:4665–4672).
- **2610.27667** (open string spectrum, SDPB 2.5.1 LP) — (b) termination-status verdicts: "for the other 113 input spectra, SDPB terminates with the status \texttt{maxComplementarity}. This means that for these 113 input spectra, the linear program could not satisfy all the constraints up to the desired tolerance" (main.tex:788); again 37/100 at main.tex:790 and main.tex:836; `dualityGapThreshold` 1e-15 (main.tex:784).
- **2610.12318** (heterotic string) — (b) maxComplementarity used as infeasibility indicator and a numerical-instability fix: "until \texttt{SDPB} returns \texttt{maxComplementarity exceeded}. We observe this behavior consistently, and use it as a numerical indicator of infeasibility in our preliminary scans." (Draft3.tex:841); "We need to solve these zero constraints exactly and reduce the functional dimension before using \texttt{SDPB}, to prevent numerical instability." (Draft3.tex:869).
- **2609.31576** (planar holographic bootstrap) — (b) non-convergence in J_max and functional components zeroed: "a pragmatic choice forced by problems with convergence in $J_{\rm max}$" and "some components of the functional are, numerically, set to 0 by \texttt{SDPB}." (planarBoot.tex:1174); "For some configurations of functionals or for large values of $\lambda$ the window does not even exist." (planarBoot.tex:1186).
- **2609.37536** (Stieltjes bootstrap, sdpa_gmp/sdpb) — (b) precision increase needed after non-convergence: "requiring a retry at higher precision after failing to converge at lower precision" (main.tex:1718); double-precision solvers "plateau at around five to six digits" (main.tex:1500).
- **2610.31578** (large-N hadrons) — (b) instability of extracted residues and aggressive spectrum threshold: "the residues are quite unstable" (main_v6.tex:1188); "The \texttt{SDPB} zero search is performed with an aggressive threshold (\texttt{--threshold=1e-10}). As a consequence, some physical resonances are cut" (main_v6.tex:1903); duality gap threshold 1e-10, 110 digits (main_v6.tex:1886–1887).
- **2609.13370** (JT bootstrap) — (b) instability attributed to redundant crossing equations: "spurious crossing equations lead to nearly-flat directions in the SDP, causing numerical instabilities that can render bounds invalid \cite{Chang:2024whx}" (draft.tex:192).
- **2606.19283** (Virasoro–Shapiro dispersive bootstrap) — SDPB only benchmarked against SDPX with "$10^{-30}$ thresholds" (main.tex:1774): "Their objective values agree within $3\times10^{-30}$; the median SDPX time is 21--47 times shorter" (main.tex:1759); 190/232 SDPB iterations vs 39/68 (main.tex:1774).


